On the Luttinger-Ward functional and the convergence of skeleton diagrammatic series expansion of the self-energy for Hubbard-like models

We consider a number of questions regarding the Luttinger-Ward functional and the many-body perturbation series expansion of the proper self-energy $\Sigma(\mathbf{k};z)$ specific to uniform ground states (ensemble of states) of interacting fermion systems in terms of skeleton self-energy diagrams and the interacting Green function $G(\mathbf{k};z)$. Utilising a link between the latter series expansion and the classical moment problem (of the Hamburger type), along with the associated continued-fraction expansion, we reaffirm our earlier observation (2007) that for lattice models of fermions interacting through short-range two-body potentials (i.e. for Hubbard-like models) this series is uniformly convergent for almost all wave vectors $\mathbf{k}$ and complex energies $z$. The limit of this series is unique. We inquire into the reasons underlying the contrary observation by Kozik et al. (2015) regarding skeleton-diagrammatic perturbation series expansion of $\Sigma$. In doing so, we make a number of observations of general interest. Chief amongst these, we observe that contrary to general belief thermal correlation functions calculated in the energy domain (i.e. over the set of the relevant Matsubara frequencies) are generally unreliable, in contrast to those calculated in the imaginary-time domain. In an appendix we present a symbolic computational formalism and short programs for singling out topologically distinct proper self-energy diagrams that are algebraically equivalent up to determinate multiplicative constants. This complements the work presented in our previous publication (2019). [Abridged abstract]

==> anc/LuttingerWardSkeleton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    237382,       5850]
NotebookOptionsPosition[    226798,       5725]
NotebookOutlinePosition[    227400,       5747]
CellTagsIndexPosition[    227357,       5744]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Luttinger", "-", "Ward", "-", "Skeleton"}], " ", "|", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "codes", " ", "have", " ", "been", " ", 
      "largely", " ", "included", " ", "as", " ", 
      StyleBox["references",
       FontSlant->"Italic"], " ", "of", " ", "the", " ", "publication", " ", 
      "\[IndentingNewLine]", 
      StyleBox["On",
       FontWeight->"Plain",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ",
       FontWeight->"Plain",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["the",
       FontWeight->"Plain",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ",
       FontWeight->"Plain",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["Luttinger",
       FontWeight->"Plain",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0, 1]]}], 
     StyleBox["-",
      FontWeight->"Plain",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{
       RowBox[{
       "Ward", " ", "functional", " ", "and", " ", "the", " ", "convergence", 
        " ", "of", " ", "skeleton"}], "\n", 
       RowBox[{
       "diagrammatic", " ", "series", " ", "expansion", " ", "of", " ", "the",
         " ", "self"}]}],
      FontWeight->"Plain",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["-",
      FontWeight->"Plain",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{"energy", " ", "for", " ", "Hubbard"}],
      FontWeight->"Plain",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["-",
      FontWeight->"Plain",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{"like", " ", "models"}],
      FontWeight->"Plain",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]]}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"by", " ", "Behnam", " ", "Farid"}], " ", "-", " ", 
     RowBox[{
     "24", " ", "August", " ", "2021.", " ", "The", " ", "codes", " ", 
      "below", " ", "for", " ", 
      StyleBox["Equiv",
       FontWeight->"Plain"], " ", "and", " ", 
      StyleBox["Verify",
       FontWeight->"Plain"], " ", "are", " ", "presented", " ", "in", " ", 
      RowBox[{"Sec", ".", " ", "D"}], 
      RowBox[{".4", " ", "[", 
       StyleBox[
        RowBox[{"Symbolic", " ", "computation"}],
        FontSlant->"Italic"], "]"}], " ", "of", " ", "appendix", " ", "D", 
      " ", "of", " ", "the", " ", "mentioned", " ", 
      RowBox[{"publication", ".", " ", "This"}], " ", "notebook", " ", "will",
       " ", "be", " ", "published", " ", 
      RowBox[{"(", 
       RowBox[{"as", " ", "an", " ", "Ancillary", " ", "file"}], ")"}], " ", 
      "along", " ", "with", " ", "the", " ", "above"}], "-", 
     RowBox[{"mentioned", " ", "text", " ", "at", " ", 
      RowBox[{
       StyleBox["arXiv",
        FontSlant->"Italic",
        FontColor->RGBColor[0, 0.67, 0]], ".", " ", "In"}], " ", "due", " ", 
      "course", " ", "it", " ", "will", " ", "also", " ", "be", " ", 
      "published", " ", "at", " ", 
      StyleBox["Notebook",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox[" ",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox["Archive",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], " ", "of", " ", 
      StyleBox["Wolfram",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox[" ",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox["Notebook",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox[" ",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      RowBox[{
       RowBox[{
        StyleBox["Technology",
         FontSlant->"Italic",
         FontColor->RGBColor[0, 0.67, 0]], 
        StyleBox[" ",
         FontSlant->"Italic",
         FontColor->RGBColor[0, 0.67, 0]], "[", "1", "]"}], "."}]}]}], " ", 
    "|", " ", 
    RowBox[{
    "Copyright", " ", "\[Copyright]", " ", "2021", " ", "by", " ", "Behnam", 
     " ", 
     RowBox[{"Farid", ".", " ", "All"}], " ", "programs"}]}], ",", " ", 
   "algorithms", ",", " ", 
   RowBox[{"and", " ", "methods", " ", "presented", " ", "here"}], ",", " ", 
   RowBox[{
   "as", " ", "well", " ", "as", " ", "in", " ", "the", " ", "publication", 
    " ", "indicated", " ", "above"}], ",", " ", 
   RowBox[{
    RowBox[{
    "are", " ", "intellectual", " ", "property", " ", "of", " ", "the", " ", 
     RowBox[{"author", ".", " ", "Any"}], " ", "commercial", " ", "use", " ", 
     "of", " ", "these", " ", "without", " ", "his", " ", "written", " ", 
     "permission", " ", "is", " ", "strictly", " ", 
     RowBox[{"prohibited", ".", " ", "All"}], " ", "academic", " ", "and", 
     " ", "non"}], "-", 
    RowBox[{
    "commercial", " ", "uses", " ", "of", " ", "the", " ", "codes", " ", "in",
      " ", "this", " ", "notebook"}]}], ",", " ", 
   RowBox[{"or", " ", "modifications", " ", "thereof"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "must", " ", "appropriately", " ", "cite", " ", "both", " ", "this", " ",
       "work", " ", "and", " ", "the", " ", "above"}], "-", 
     RowBox[{"mentioned", " ", 
      RowBox[{"publication", "."}]}]}], " ", "|", " ", 
    RowBox[{"Do", " ", "not", " ", "modify", " ", "this", " ", 
     RowBox[{"heading", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.781003384973609*^9, 3.781003457956847*^9}, {
   3.7818963511155376`*^9, 3.7818963834981995`*^9}, {3.7840190849669123`*^9, 
   3.784019109121438*^9}, {3.7840191516073666`*^9, 3.7840194150926433`*^9}, {
   3.784019462237805*^9, 3.784019467783388*^9}, {3.784019727644147*^9, 
   3.784019739922494*^9}, {3.7840225787043867`*^9, 3.7840225942633147`*^9}, {
   3.7840226336755147`*^9, 3.7840226450481825`*^9}, {3.7840226811018953`*^9, 
   3.7840228802571197`*^9}, {3.7840229169984756`*^9, 
   3.7840229172480354`*^9}, {3.784023034298669*^9, 3.784023064932432*^9}, {
   3.7840232094918485`*^9, 3.7840232128507853`*^9}, {3.784023739291182*^9, 
   3.7840237399322643`*^9}, {3.784024531870427*^9, 3.7840245320269594`*^9}, {
   3.784044615845482*^9, 3.7840446162359056`*^9}, {3.7840447817283525`*^9, 
   3.784044785758548*^9}, {3.784044853195428*^9, 3.7840448563357058`*^9}, {
   3.7840448977318296`*^9, 3.7840449076517625`*^9}, {3.7840753265879436`*^9, 
   3.7840753276970253`*^9}, {3.8322441517964244`*^9, 3.832244162153821*^9}, {
   3.832244234030452*^9, 3.8322442580399284`*^9}, 3.832244297429427*^9, {
   3.8322443471212254`*^9, 3.8322443651014104`*^9}, 3.8322444750257163`*^9, {
   3.8322445127351522`*^9, 3.8322445259668217`*^9}, {3.832244599918167*^9, 
   3.832244685846619*^9}, {3.8322447340540295`*^9, 3.832244735022064*^9}, {
   3.8323372697282524`*^9, 3.8323372713059893`*^9}, {3.8323373138272185`*^9, 
   3.83233732562132*^9}, {3.8323747654450607`*^9, 3.832374765586094*^9}, {
   3.834060694638769*^9, 3.8340606963277497`*^9}, {3.8340608061545696`*^9, 
   3.8340608612716727`*^9}, {3.8364345681892357`*^9, 
   3.8364345708292437`*^9}, {3.8371595135406322`*^9, 3.837159587171362*^9}, {
   3.8371596193968287`*^9, 3.837159645911053*^9}, {3.8371597618829603`*^9, 
   3.837159766447682*^9}, {3.837159834818581*^9, 3.8371598557415257`*^9}, {
   3.838313504877222*^9, 3.838313506096037*^9}, {3.838408791947055*^9, 
   3.8384087933220916`*^9}, {3.8385352175164213`*^9, 
   3.8385352178980117`*^9}, {3.838777859980462*^9, 3.838777860558625*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4151bd0b-f06c-4de7-8810-f92b7c9378b0"],

Cell[BoxData[
 RowBox[{"(*", " ", "Reference", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.837159660760054*^9, 3.8371596665535707`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[2]:=",ExpressionUUID->"03b740fe-79e6-41f1-bb85-20894a84fc46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"[", "1", "]"}], "*)"}], 
  RowBox[{
  "URL", "[", "\"\<https://www.notebookarchive.org/search?q=Behnam Farid\>\"",
    "]"}]}]], "Input",
 CellChangeTimes->{{3.837159702741665*^9, 3.8371597299447503`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d2576823-2def-4957-8a8b-6b1b6d0faa06"],

Cell[BoxData[
 RowBox[{"URL", "[", 
  TemplateBox[{"\"https://www.notebookarchive.org/search?q=Behnam Farid\""},
   "URLArgument"], "]"}]], "Output",
 CellChangeTimes->{3.8371597325682454`*^9, 3.8375022153032074`*^9, 
  3.8375033118441615`*^9, 3.838535887783978*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"18730845-1522-4070-84b6-6452c9cb5b18"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", "Reference"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.837159669968977*^9, 3.8371596786399136`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[4]:=",ExpressionUUID->"c67828be-04ab-486b-bbc1-ea0568452d2d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   StyleBox[
    RowBox[{
    "When", " ", "using", " ", "this", " ", "notebook", " ", "for", " ", 
     "the", " ", "first", " ", "time"}],
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[",",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[" ",
    FontColor->RGBColor[0, 0, 1]], 
   RowBox[{
    StyleBox["use",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["preferably",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["Evaluate",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1]], 
    RowBox[{
     StyleBox["Notebook",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]], " ", "[", 
     RowBox[{"under", " ", "Evaluation"}], "]"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840231646898475`*^9, 3.7840231789056344`*^9}, {
  3.784023228690468*^9, 3.784023268899765*^9}, {3.7840233076253567`*^9, 
  3.7840233164358416`*^9}, {3.784023430487112*^9, 3.7840235003145075`*^9}, {
  3.7840246031664953`*^9, 3.7840246094302673`*^9}, {3.784051000969184*^9, 
  3.784051029931151*^9}, {3.7913119603873787`*^9, 3.791311961043098*^9}, {
  3.8371279043790894`*^9, 3.837127942468547*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9c93432d-6323-4064-a14c-e19ec120a08f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   StyleBox[
    RowBox[{
    "Included", " ", "as", " ", "references", " ", "of", " ", "the", " ", 
     "above"}],
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["-",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[
    RowBox[{"mentioned", " ", "publication"}],
    FontColor->RGBColor[1, 0, 0]], " ", "-", " ", 
   RowBox[{"reference", " ", 
    RowBox[{"numbers", " ", "[", 
     RowBox[{"of", " ", "the", " ", "arXiv", " ", "publication"}], "]"}], " ",
     "are", " ", "given", " ", "inside", " ", "the", " ", "square", " ", 
    "brackets"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832245100984151*^9, 3.832245148597935*^9}, {
  3.8322860342390575`*^9, 3.832286034738924*^9}, {3.8323372268009033`*^9, 
  3.832337233049224*^9}, {3.832337392402404*^9, 3.8323373930428715`*^9}, {
  3.834232074164954*^9, 3.834232077882375*^9}, {3.8368589563070498`*^9, 
  3.8368590028276625`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d16be3e5-c2a9-4abd-9955-ce4f1ab2f7a4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "51", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832245151894034*^9, 3.8322451842145476`*^9}, {
  3.8322459742878323`*^9, 3.83224597819269*^9}, {3.832839648872078*^9, 
  3.8328396489965677`*^9}, {3.8328407869000473`*^9, 3.832840787228096*^9}, {
  3.835191599553418*^9, 3.8351915997408886`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c860fc87-3669-41c0-a1dd-040f5698f040"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"f", ",", "S", ",", "j"}], "]"}], ";", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", "z"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{"\[HBar]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            
            SubscriptBox[
             "\"\<\!\(\*SubscriptBox[\(G\), \(\[Infinity]\)]\)\>\"", 
             RowBox[{"j", "+", "1"}]], "/", 
            RowBox[{"z", "^", "j"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"n", "+", "2"}]}], "}"}]}], "]"}], "/", "\[HBar]"}]}], 
       ")"}]}], ")"}]}]}], ";", " ", 
  RowBox[{
   RowBox[{"S", "[", "j_", "]"}], ":=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"z", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "Infinity", ",", "j"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.832286293303113*^9, 3.832337001401677*^9, {3.8340474306130714`*^9, 
   3.8340474314570827`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e757012e-d380-4f66-9d9c-d9a0961d2cb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "3"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.8340474365647955`*^9, 3.834047467389617*^9}, 
   3.834047533795807*^9, {3.837166408483899*^9, 3.8371664116866336`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"138b5393-8bbd-46c2-8493-00689f1118d4"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Subscript", "[", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "\[Infinity]"], ",", "j"}], "]"}], ",", 
   "\"\< = \>\"", ",", 
   RowBox[{"S", "[", "j", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8322458347390423`*^9, 3.832245836317246*^9}, {
  3.8340476471961727`*^9, 3.8340476476023316`*^9}, {3.83685908318769*^9, 
  3.8368592398698893`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fdec9230-474d-41c8-b2b7-ebc364b7d302"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "71", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832245981238881*^9, 3.832245989018751*^9}, {
  3.832246025266985*^9, 3.8322460254700484`*^9}, {3.8328396528711514`*^9, 
  3.8328396530737557`*^9}, {3.832840790211774*^9, 3.8328407918363976`*^9}, {
  3.8331864078723984`*^9, 3.833186409075244*^9}, {3.835191604364789*^9, 
  3.835191604551772*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"be14f68c-2d2b-4ebd-8778-f922cc1e8cdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"S", ",", "m", ",", "p", ",", "q", ",", "PA"}], "]"}], ";", 
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"z_", ",", "e_", ",", "m_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "nu"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"e", "/", "z"}], ")"}], "^", "nu"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "0", ",", "m"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "z"}], ")"}]}]}], ";", 
  RowBox[{"m", "=", "2"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"p", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"m", "/", "2"}], "]"}]}], ";", 
  RowBox[{"q", "=", 
   RowBox[{"p", "+", "1"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The [p/q] = \>\"", ",", "\"\<[\>\"", ",", "p", ",", "\"\</\>\"", ",", 
    "q", ",", 
    "\"\<] Pad\[EAcute] approximant of \
\[GothicCapitalG](z,\[Epsilon]):\>\""}], "]"}], ";", 
  RowBox[{"PA", "=", 
   RowBox[{"PadeApproximant", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"z", ",", "\[Epsilon]", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "Infinity", ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "q"}], "}"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\[GothicCapitalG](z,\[Epsilon]) = \>\"", ",", 
    RowBox[{"Apart", "[", 
     RowBox[{"PA", ",", "z"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8322863128927245`*^9, {3.8323745701014843`*^9, 3.8323745767571015`*^9}, {
   3.8323751398701887`*^9, 3.832375148820181*^9}, {3.8332043930015306`*^9, 
   3.833204458298741*^9}, {3.8332055807402997`*^9, 3.8332056037192855`*^9}, {
   3.836859769490664*^9, 3.8368598503260603`*^9}, {3.8368599036572475`*^9, 
   3.8368599322124195`*^9}, {3.836859983653409*^9, 3.8368600382255335`*^9}, {
   3.836860077825619*^9, 3.8368600782942524`*^9}, {3.8368603533306227`*^9, 
   3.8368603722813826`*^9}, {3.836866130883891*^9, 3.8368661521445184`*^9}, {
   3.837166419477944*^9, 3.837166422274548*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3adea1b2-39cd-4fff-8a4b-918b0edb0283"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "87", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322467935216393`*^9, 3.83224680364427*^9}, {
  3.83283965712015*^9, 3.832839657588334*^9}, {3.832840795538661*^9, 
  3.8328407961478815`*^9}, {3.8351916111913085`*^9, 3.8351916117068143`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"488d2313-e82b-47c1-970a-b512031134ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "ei", ",", "Theta", ",", "Hat", ",", "f0", ",", "f1", ",", "Resj", ",", 
    "Minim", ",", "A"}], "]"}], ";", 
  RowBox[{
   RowBox[{"ei", "[", 
    RowBox[{"i_", ",", "mu_", ",", "Delta_", ",", "M_"}], "]"}], ":=", " ", 
   RowBox[{"mu", "+", 
    RowBox[{"Delta", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "-", 
            RowBox[{"1", "/", "2"}]}], ")"}], "/", "M"}]}], " ", "-", "1"}], 
       ")"}], "/", "2"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"x_", ",", "eta_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Tanh", "[", 
       RowBox[{"x", "/", "eta"}], "]"}]}], ")"}], "/", "2"}]}], ";", " ", 
  RowBox[{
   RowBox[{"Hat", "[", 
    RowBox[{"x_", ",", "eta_", ",", "d_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"d", "/", "2"}]}], ",", "eta"}], "]"}], "-", 
    RowBox[{"Theta", "[", 
     RowBox[{
      RowBox[{"x", "-", 
       RowBox[{"d", "/", "2"}]}], ",", "eta"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"f0", "[", 
    RowBox[{"e0_", ",", "xx_", ",", "jx_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"f0", "[", 
     RowBox[{"e0", ",", "xx", ",", "jx"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"e0", "+", "xx"}], ")"}], "^", "jx"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"e0", "-", "xx"}], ")"}], "^", "jx"}]}], ")"}], "/", 
     "jx"}]}]}], ";", 
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"e0_", ",", "xx_", ",", "jx_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"e0", ",", "xx", ",", "jx"}], "]"}], "=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Hat", "[", 
          RowBox[{
           RowBox[{"e", " ", "-", " ", "e0"}], ",", "xx", ",", 
           RowBox[{"2", "xx"}]}], "]"}], " ", 
         RowBox[{"e", "^", 
          RowBox[{"(", 
           RowBox[{"jx", "-", "1"}], ")"}]}]}], ",", "Infinity"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"e", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", " ", "64"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", " ", "1000"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Resj", "[", 
    RowBox[{
    "j_", ",", "U_", ",", "mu_", ",", "eta_", ",", "Delta_", ",", "M_", ",", 
     "iex_", ",", "a_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"Square", " ", "of", " ", "the", " ", "j"}], "-", 
       RowBox[{"th", " ", "residual", " ", "error"}]}], ",", " ", 
      RowBox[{
       RowBox[{"specific", " ", "to", " ", "the", " ", "`Hubbard", " ", 
        RowBox[{
         RowBox[{"atom", "'"}], ".", " ", "For"}], " ", "iex"}], " ", "=", 
       " ", 
       RowBox[{
       "0", " ", "moments", " ", "are", " ", "calculated", " ", "inexactly", 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"they", " ", "are", " ", "exact", " ", "for", " ", "eta"}], 
          " ", "=", " ", 
          RowBox[{"0", "^", "+"}]}], ")"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"and", " ", "for", " ", "iex"}], " ", "\[NotEqual]", " ", 
        RowBox[{
        "0", " ", "they", " ", "are", " ", "calculated", " ", "numerically", 
         " ", 
         RowBox[{"`exactly", "'"}]}]}], ";", " ", 
       RowBox[{
        RowBox[{
        "the", " ", "latter", " ", "calculations", " ", "are", " ", "time"}], 
        "-", 
        RowBox[{
         RowBox[{"consuming", ".", " ", "For"}], " ", "increasing", " ", 
         "values", " ", "of", " ", "M", " ", "the", " ", "absolute", " ", 
         "difference", " ", "between", " ", "any", " ", "exactly"}], "-", 
        RowBox[{
        "calculated", " ", "moment", " ", "and", " ", "its", " ", 
         "inexactly"}], "-", 
        RowBox[{"calculated", " ", "counterpart", " ", 
         RowBox[{"diminishes", "."}]}]}]}]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "r", ",", "Ux", ",", "i"}], "}"}], ",", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"Delta", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "M"}], ")"}]}]}], ";", 
      RowBox[{"Ux", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"j", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", "0", ",", 
         "U"}], "]"}]}], ";", 
      RowBox[{"p", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"iex", "\[Equal]", "0"}], ",", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], 
            RowBox[{"f0", "[", 
             RowBox[{
              RowBox[{"ei", "[", 
               RowBox[{"i", ",", "mu", ",", "Delta", ",", "M"}], "]"}], ",", 
              "x", ",", "j"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], 
            RowBox[{"f1", "[", 
             RowBox[{
              RowBox[{"ei", "[", 
               RowBox[{"i", ",", "mu", ",", "Delta", ",", "M"}], "]"}], ",", 
              "x", ",", "j"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"r", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", "-", "1"}], ")"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ux", "/", "2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}]}]}], ")"}], "^", "2"}]}], 
        "]"}]}], ";", "r"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Minim", "[", 
    RowBox[{
    "mn_", ",", "U_", ",", "mu_", ",", "eta_", ",", "Delta_", ",", "M_", ",", 
     "iex_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
     "Determines", " ", "the", " ", "variational", " ", "constants", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"alpha_j", " ", "|", " ", "j"}], " ", "=", "1"}], ",", " ", 
        "2", ",", "...", ",", " ", "M"}], "}"}], " ", "through", " ", 
      "minimising", " ", "Sum_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j", "=", "1"}], "}"}], "^", 
       RowBox[{"{", "mn", "}"}]}], " ", 
      RowBox[{"Resj", "."}]}], "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ar", ",", "br", ",", "alpha", ",", "arx", ",", "j"}], "}"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"arx", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"ar", ",", "M", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "M"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"br", "=", 
       RowBox[{"NMinimize", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Resj", "[", 
              RowBox[{
              "j", ",", "U", ",", "mu", ",", "eta", ",", "Delta", ",", "M", 
               ",", "iex", ",", "ar"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "mn"}], "}"}]}], "]"}], ",", 
           RowBox[{"arx", "\[Element]", "NonNegativeReals"}]}], "}"}], ",", 
         "arx", ",", 
         RowBox[{"MaxIterations", "\[Rule]", " ", "2000"}]}], "]"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Residual Error: \>\"", ",", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"br", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"alpha", "[", "j", "]"}], "=", 
         RowBox[{"br", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "j", ",", "2"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}], ";", "alpha"}]}], 
    "]"}]}], ";", " ", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
    "e_", ",", "mu_", ",", "eta_", ",", "Delta_", ",", "M_", ",", "a_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Single", "-", 
       RowBox[{"particle", " ", "spectral", " ", "function"}]}], ",", " ", 
      RowBox[{"specific", " ", "to", " ", "the", " ", "`Hubbard", " ", 
       RowBox[{
        RowBox[{"atom", "'"}], "."}]}]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "i"}], "}"}], ",", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], 
          RowBox[{"Hat", "[", 
           RowBox[{
            RowBox[{"e", "-", 
             RowBox[{"ei", "[", 
              RowBox[{"i", ",", "mu", ",", "Delta", ",", "M"}], "]"}]}], ",", 
            "eta", ",", 
            RowBox[{"Delta", "/", "M"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";", "p"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820062839452081*^9, 3.8200628672794533`*^9}, {
   3.8322863299977455`*^9, 3.832286375986895*^9}, {3.8354317862780895`*^9, 
   3.8354318257063494`*^9}, {3.8354318621979065`*^9, 3.835431868696289*^9}, {
   3.8354319051252637`*^9, 3.835431963658514*^9}, {3.83543202356958*^9, 
   3.8354320506098166`*^9}, {3.8354320838210955`*^9, 
   3.8354321074714994`*^9}, {3.835432184781495*^9, 3.835432274073143*^9}, {
   3.835432386515597*^9, 3.8354323870627146`*^9}, {3.8354421092454777`*^9, 
   3.835442117712263*^9}, {3.8354425531063747`*^9, 3.8354425535598073`*^9}, {
   3.835442885919476*^9, 3.835442917255542*^9}, {3.8354429722895412`*^9, 
   3.8354429813659067`*^9}, {3.8354431974631357`*^9, 3.835443230611289*^9}, {
   3.835443352989309*^9, 3.8354433642518873`*^9}, {3.8354436183139453`*^9, 
   3.8354436330448694`*^9}, {3.8354437647619796`*^9, 
   3.8354437726354103`*^9}, {3.835447360370402*^9, 3.835447364681904*^9}, {
   3.835447448631009*^9, 3.8354474498029537`*^9}, {3.835447934298972*^9, 
   3.83544795171673*^9}, {3.8354480015797157`*^9, 3.83544803041671*^9}, {
   3.8354480694232063`*^9, 3.8354480700012007`*^9}, {3.835448369317918*^9, 
   3.835448384876433*^9}, {3.835448583924032*^9, 3.835448589000952*^9}, {
   3.8354486535791845`*^9, 3.835448723313204*^9}, {3.8354489461825943`*^9, 
   3.8354489674588614`*^9}, {3.8354491353570795`*^9, 3.835449188896858*^9}, {
   3.835449584190802*^9, 3.8354496353036957`*^9}, {3.835449670857875*^9, 
   3.835449695024469*^9}, {3.835449730875434*^9, 3.8354499589376335`*^9}, {
   3.835449997434414*^9, 3.835450021616595*^9}, {3.835450062903429*^9, 
   3.8354500771032376`*^9}, {3.8354501191090374`*^9, 
   3.8354501484287744`*^9}, {3.8354503190763454`*^9, 3.835450368530039*^9}, {
   3.8354520442835703`*^9, 3.835452125796363*^9}, {3.835452167645589*^9, 
   3.835452204386982*^9}, {3.8354522823848104`*^9, 3.8354523089562654`*^9}, {
   3.835472330136131*^9, 3.8354723327293262`*^9}, {3.8354728517488117`*^9, 
   3.8354728916455774`*^9}, {3.8354729517251043`*^9, 3.83547295392803*^9}, {
   3.8355993856871357`*^9, 3.835599396466228*^9}, {3.8355996097592945`*^9, 
   3.835599620725456*^9}, {3.83559998016124*^9, 3.835599984956667*^9}, 
   3.835600300054409*^9, {3.8356036611612635`*^9, 3.8356036738142014`*^9}, {
   3.8356037263313*^9, 3.8356037286119657`*^9}, {3.835604005688206*^9, 
   3.835604010483646*^9}, {3.835604045225527*^9, 3.8356041080862336`*^9}, {
   3.835604329049829*^9, 3.8356043374388175`*^9}, {3.835604466065093*^9, 
   3.835604470095379*^9}, 3.835604963746298*^9, {3.83560519213231*^9, 
   3.8356052033419943`*^9}, {3.835605471944301*^9, 3.8356054755687714`*^9}, {
   3.83721963179687*^9, 3.8372196616976366`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"16e4c868-6e9e-4e52-a951-1856572ad4e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "U", ",", "mu", ",", "M", ",", "Delta", ",", "mn", ",", "iex", ",", " ", 
    "eta", ",", "alpha", ",", "gr"}], "]"}], ";", 
  RowBox[{"U", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"mu", "=", "0"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"M", "=", "100"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"Delta", "=", 
   RowBox[{"2", " ", "U"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"mn", "=", "5"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Number", " ", "of", " ", "moments"}], " ", "-", " ", 
    RowBox[{"To", " ", "be", " ", "varied"}]}], "*)"}], ";", 
  RowBox[{"iex", "=", "0"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"0", " ", "=", " ", "Approximate"}], ";", " ", 
    RowBox[{"1", " ", "=", " ", 
     RowBox[{
      RowBox[{"`Exact", "'"}], " ", "-", " ", 
      RowBox[{"To", " ", "be", " ", "varied"}]}]}]}], "*)"}], ";", 
  RowBox[{"eta", "=", 
   RowBox[{"Delta", "/", 
    RowBox[{"(", 
     RowBox[{"2", "M"}], ")"}]}]}], ";", 
  RowBox[{"alpha", "=", 
   RowBox[{"Minim", "[", 
    RowBox[{
    "mn", ",", "U", ",", "mu", ",", "eta", ",", "Delta", ",", "M", ",", 
     "iex"}], "]"}]}], ";", 
  RowBox[{"gr", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", "[", 
       RowBox[{
       "e", ",", "mu", ",", "eta", ",", "Delta", ",", "M", ",", "alpha"}], 
       "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", 
       RowBox[{
        RowBox[{"-", "Delta"}], "/", "2"}], ",", 
       RowBox[{"Delta", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.820061744440311*^9, 3.820061749439143*^9}, {
   3.820061888234788*^9, 3.8200619082735376`*^9}, {3.8200620009858303`*^9, 
   3.820062068860565*^9}, {3.8200621142561893`*^9, 3.820062147154744*^9}, {
   3.820062368158928*^9, 3.8200624382678456`*^9}, {3.8200625190927343`*^9, 
   3.820062584920703*^9}, {3.820062882400934*^9, 3.820062912597371*^9}, 
   3.820064090514399*^9, {3.8202765250474925`*^9, 3.820276526219092*^9}, {
   3.832376599620661*^9, 3.832376599901837*^9}, {3.8323766959599514`*^9, 
   3.8323767209541645`*^9}, {3.8323769137810493`*^9, 3.832376913953373*^9}, {
   3.8354487516815724`*^9, 3.835448812370596*^9}, {3.8354489860174017`*^9, 
   3.835448986266965*^9}, {3.835449226153368*^9, 3.835449244914948*^9}, {
   3.8354493267392077`*^9, 3.8354493501556053`*^9}, {3.835449541856949*^9, 
   3.8354495609462204`*^9}, {3.835473244359618*^9, 3.83547326876025*^9}, {
   3.8354741651429234`*^9, 3.8354741663926363`*^9}, {3.835475521693644*^9, 
   3.8354755514842405`*^9}, {3.8354755830862093`*^9, 3.83547559567142*^9}, {
   3.835475666592374*^9, 3.8354756889933405`*^9}, {3.835475770172475*^9, 
   3.835475791898361*^9}, {3.8354758311753645`*^9, 3.8354758347058077`*^9}, {
   3.835475865495468*^9, 3.8354758699163027`*^9}, 3.8354773936186056`*^9, {
   3.8355994310482216`*^9, 3.8355994313296413`*^9}, {3.8355996445483627`*^9, 
   3.835599644954171*^9}, {3.8356001795825744`*^9, 3.835600179770328*^9}, {
   3.835602051229805*^9, 3.8356020516203823`*^9}, {3.83560369702563*^9, 
   3.835603700775087*^9}, {3.835603750638115*^9, 3.8356037629949427`*^9}, {
   3.835604129034384*^9, 3.835604130362199*^9}, {3.8356042152642455`*^9, 
   3.8356042160453014`*^9}, {3.8356044953078365`*^9, 
   3.8356044956675577`*^9}, {3.8356055529164286`*^9, 3.83560555505692*^9}, {
   3.835605596062912*^9, 3.8356056008118134`*^9}, {3.8371543276653323`*^9, 
   3.8371543280093384`*^9}, {3.8371664295696955`*^9, 3.8371664632802067`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c00beb68-6602-4bd9-8c8e-701e3048c919"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox["Test",
   FontColor->RGBColor[0, 0.67, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8323753136756873`*^9, 3.8323753197372346`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5b139fc6-a83c-4a8d-9724-cfecf68d476a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"pg", ",", "mr", ",", "wp", ",", "s0", ",", "s1", ",", "s2"}], 
    "]"}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.835474007070216*^9, 3.83547402992463*^9}, {
  3.8354766073651457`*^9, 3.8354766183312845`*^9}, {3.8354770935812583`*^9, 
  3.835477093878414*^9}, {3.8354773118096237`*^9, 3.8354773162613974`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c2d992b0-1e44-418d-b2ce-c49132e5067e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pg", "=", "8"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Precision", " ", "Goal"}], "*)"}], ";", 
  RowBox[{"mr", "=", "1000"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Max", " ", "Recursion"}], "*)"}], ";", 
  RowBox[{"wp", "=", "32"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Working", " ", "Precision"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.8323756680676055`*^9, 3.832375704464859*^9}, {
   3.832375748595619*^9, 3.832375797412306*^9}, {3.8323759829933205`*^9, 
   3.832375987164686*^9}, {3.832376080503171*^9, 3.8323760818239985`*^9}, {
   3.832376123954714*^9, 3.832376128219829*^9}, {3.8323761775988626`*^9, 
   3.8323762056235447`*^9}, {3.832376352747305*^9, 3.8323763930352216`*^9}, {
   3.8323764971915607`*^9, 3.8323764977378335`*^9}, {3.835473415131888*^9, 
   3.835473441211896*^9}, {3.8354735288926888`*^9, 3.8354735307047772`*^9}, 
   3.835473935899681*^9, {3.8354742275830126`*^9, 3.8354742310044336`*^9}, {
   3.835474273963135*^9, 3.8354742746973343`*^9}, {3.8354743305901556`*^9, 
   3.8354743316996307`*^9}, {3.83547660552178*^9, 3.835476622502533*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b3a402c2-223a-4503-8e5e-f68f3cee1e92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{
        "e", ",", "mu", ",", "eta", ",", "Delta", ",", "M", ",", "alpha"}], 
        "]"}], ",", "Infinity"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", 
       RowBox[{
        RowBox[{"-", "Delta"}], "/", "2"}], ",", 
       RowBox[{"Delta", "/", "2"}]}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "mr"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", " ", "pg"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"0", "th"}], "-", 
    RowBox[{"order", " ", "moment"}], " ", "-", " ", 
    RowBox[{"Exact", ":", " ", "1"}]}], " ", "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*StyleBox[\"\[DoubleLongRightArrow]\",FontColor->RGBColor[0, \
0.67, 0]]\) The \!\(\*StyleBox[\"0\",FontColor->GrayLevel[0]]\)th-order \
moment of \
\!\(\*StyleBox[\"A\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\"(\",FontColor-\
>GrayLevel[0]]\)\!\(\*StyleBox[\"\[Epsilon]\",FontColor->GrayLevel[0]]\)\!\(\*\
StyleBox[\")\",FontColor->GrayLevel[0]]\): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        StyleBox["s0",
         FontColor->GrayLevel[0]], ",", "pg"}], "]"}], ",", "Red"}], "]"}], 
    ",", "\"\<.  \!\(\*StyleBox[\"Exact\",FontColor->GrayLevel[0]]\): \>\"", 
    ",", 
    RowBox[{"Style", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8323753717049265`*^9, 3.8323754060665607`*^9}, {
   3.832375438418352*^9, 3.832375469036177*^9}, {3.8323756142516537`*^9, 
   3.8323756189853735`*^9}, {3.8323759609520774`*^9, 
   3.8323759724337635`*^9}, {3.8323764099839096`*^9, 
   3.8323764163884735`*^9}, {3.8354734465856476`*^9, 3.8354734537228155`*^9}, 
   3.8354734930571957`*^9, {3.835473576909296*^9, 3.8354735903072033`*^9}, {
   3.8354736222681723`*^9, 3.8354736254708834`*^9}, {3.8354738106970563`*^9, 
   3.8354738141028147`*^9}, {3.8354738661523743`*^9, 3.835473873695453*^9}, {
   3.835474038656582*^9, 3.8354740540907435`*^9}, {3.8354746643043485`*^9, 
   3.835474691032473*^9}, 3.8354747460629735`*^9, {3.8354748538662214`*^9, 
   3.83547487111185*^9}, {3.835477322338414*^9, 3.8354773269467134`*^9}, {
   3.8355198643997393`*^9, 3.835519902953476*^9}, {3.8355200200576468`*^9, 
   3.835520023103814*^9}, {3.8355201840551405`*^9, 3.8355201852896*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"066de7b9-dfba-46d1-93ff-30ead19de6c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{"e", " ", 
        RowBox[{"A", "[", 
         RowBox[{
         "e", ",", "mu", ",", "eta", ",", "Delta", ",", "M", ",", "alpha"}], 
         "]"}]}], ",", "Infinity"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", 
       RowBox[{
        RowBox[{"-", "Delta"}], "/", "2"}], ",", 
       RowBox[{"Delta", "/", "2"}]}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "mr"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", " ", "pg"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "st"}], "-", 
    RowBox[{"order", " ", "moment"}], " ", "-", " ", 
    RowBox[{"Exact", ":", " ", "0"}]}], " ", "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*StyleBox[\"\[DoubleLongRightArrow]\",FontColor->RGBColor[0, \
0.67, 0]]\) The \!\(\*StyleBox[\"1\",FontColor->GrayLevel[0]]\)st-order \
moment of \
\!\(\*StyleBox[\"A\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\"(\",FontColor-\
>GrayLevel[0]]\)\!\(\*StyleBox[\"\[Epsilon]\",FontColor->GrayLevel[0]]\)\!\(\*\
StyleBox[\")\",FontColor->GrayLevel[0]]\): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"s1", ",", "pg"}], "]"}], ",", "Red"}], "]"}], ",", 
    "\"\<.  \!\(\*StyleBox[\"Exact\",FontColor->GrayLevel[0]]\): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"0", ",", 
      RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.832375490484261*^9, 3.832375496482853*^9}, {
   3.8323756247965207`*^9, 3.8323756301702647`*^9}, 3.8323758656306777`*^9, {
   3.8323759534226027`*^9, 3.832375955546613*^9}, {3.8323764234805365`*^9, 
   3.8323764285348234`*^9}, 3.835473464329406*^9, {3.8354736439193525`*^9, 
   3.8354736696210365`*^9}, {3.835473719312495*^9, 3.8354737227648106`*^9}, {
   3.8354737537419434`*^9, 3.8354737579285064`*^9}, {3.835473887457893*^9, 
   3.835473890504054*^9}, {3.8354740744766293`*^9, 3.835474095299887*^9}, {
   3.8354747793208275`*^9, 3.8354747879597454`*^9}, {3.835474896574646*^9, 
   3.83547490268291*^9}, {3.8354773297897882`*^9, 3.835477333413974*^9}, {
   3.835520037428561*^9, 3.835520060908019*^9}, {3.835520191787711*^9, 
   3.835520192881158*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d7324737-729c-4409-a875-179f2a2a9f08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "^", "2"}], " ", 
        RowBox[{"A", "[", 
         RowBox[{
         "e", ",", "mu", ",", "eta", ",", "Delta", ",", "M", ",", "alpha"}], 
         "]"}]}], ",", "Infinity"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", 
       RowBox[{
        RowBox[{"-", "Delta"}], "/", "2"}], ",", 
       RowBox[{"Delta", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "pg"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "mr"}], ",", " ", 
     RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", " ", "pg"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", "nd"}], "-", 
    RowBox[{"order", " ", "moment"}], " ", "-", " ", 
    RowBox[{"Exact", ":", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U", "/", "2"}], ")"}], "^", "2"}]}]}], " ", "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*StyleBox[\"\[DoubleLongRightArrow]\",FontColor->RGBColor[0, \
0.67, 0]]\) The \!\(\*StyleBox[\"2\",FontColor->GrayLevel[0]]\)nd-order \
moment of \
\!\(\*StyleBox[\"A\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\"(\",FontColor-\
>GrayLevel[0]]\)\!\(\*StyleBox[\"\[Epsilon]\",FontColor->GrayLevel[0]]\)\!\(\*\
StyleBox[\")\",FontColor->GrayLevel[0]]\): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"s2", ",", "pg"}], "]"}], ",", "Red"}], "]"}], ",", 
    "\"\<.  \!\(\*StyleBox[\"Exact\",FontColor->GrayLevel[0]]\): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U", "/", "2.0"}], ")"}], "^", "2"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.832376231883019*^9, 3.8323762380533514`*^9}, {
   3.8323764320496264`*^9, 3.8323764381897755`*^9}, {3.832376810995657*^9, 
   3.8323768219930973`*^9}, 3.835473469531263*^9, {3.8354738296460514`*^9, 
   3.8354738383779197`*^9}, 3.8354739113117957`*^9, {3.8354741111243424`*^9, 
   3.835474123183985*^9}, {3.835474806736244*^9, 3.835474814031454*^9}, {
   3.8354749194915147`*^9, 3.8354749480472765`*^9}, {3.8354773360852003`*^9, 
   3.8354773391938553`*^9}, {3.835520084652528*^9, 3.83552010555835*^9}, {
   3.8355201983486156`*^9, 3.83552019884853*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"462831ad-330e-4de1-9eed-f317c894c6e5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "106", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322473725096555`*^9, 3.832247406470855*^9}, {
  3.8328396629469085`*^9, 3.8328396635092783`*^9}, {3.8328408034894304`*^9, 
  3.8328408040522823`*^9}, {3.83303081018034*^9, 3.8330308105864925`*^9}, {
  3.8332300883155413`*^9, 3.8332300887529325`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a3b235a9-b0fb-4804-b748-c1b3af51bbd8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"To", " ", "calculate", " ", 
   SubscriptBox["P", "\[Infinity]j"], " ", "in", " ", "terms", " ", "of", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Chi]", "\[Infinity]i"], " ", "|", " ", "i"}], "=", 
      "2"}], ",", " ", "...", ",", " ", "j"}], "}"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8357262871146765`*^9, 3.83572630148596*^9}, {
  3.835726467353454*^9, 3.8357264731801414`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f2521eab-cc80-44ba-b6f3-2980c1f49bfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Pinf", ",", "j"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Pinf", "[", "n_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "j", ",", "f", ",", "g"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "j_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"j", ",", "2"}], "]"}], "==", "1"}], ",", "0", ",", 
         SubscriptBox[
          "\"\<\!\(\*SubscriptBox[\(\[Chi]\), \(\[Infinity]\)]\)\>\"", "j"]}],
         "]"}]}], ";", 
      RowBox[{
       RowBox[{"f", "[", "j_", "]"}], ":=", " ", 
       RowBox[{"\"\<f\>\"", "[", "j", "]"}]}], ";", 
      RowBox[{
       RowBox[{"f", "[", "1", "]"}], "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "j", "]"}], "=", 
         RowBox[{"\"\<v\>\"", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", "[", "j", "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", "j1", "]"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"j", "-", "j1"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j1", ",", "1", ",", 
                RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", "n"}], "}"}]}], "]"}], ";", 
      RowBox[{"g", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"f", "[", "n", "]"}], "/", "\"\<v\>\""}], "]"}], "/.", 
         RowBox[{"Plus", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Defer", "[", 
              RowBox[{"+", "##"}], "]"}], "~", "Reverse", "~", 
             RowBox[{"{", "2", "}"}]}], "&"}], ")"}]}]}], ")"}]}], ";", 
      "g"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.832253207437052*^9, 3.8322532084524117`*^9}, {
   3.8322532900826874`*^9, 3.832253308422106*^9}, 3.832256485772024*^9, {
   3.835726245249549*^9, 3.835726271352411*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"1c38a948-6ac4-4413-a592-c40dba3f2c6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "6"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{
      SubscriptBox["P", "\[Infinity]"], ",", "j"}], "]"}], ",", "\"\< = \>\"",
     ",", 
    RowBox[{"Pinf", "[", "j", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821320838925177*^9, 3.8213208394403553`*^9}, {
  3.821321019554826*^9, 3.8213210265219603`*^9}, {3.8213213231353083`*^9, 
  3.8213213235730205`*^9}, {3.8213216082342415`*^9, 3.821321614154668*^9}, {
  3.832253316310762*^9, 3.8322533191696005`*^9}, {3.834048269483697*^9, 
  3.834048276200856*^9}, {3.836860543872684*^9, 3.83686060447396*^9}, {
  3.8371664715438414`*^9, 3.837166474715001*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"19ee872d-03d4-408f-be50-b0e119373d0f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Alternative", " ", "-", " ", "Direct"}], ",", " ", 
   RowBox[{"non", "-", "recursive"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835698494905141*^9, 3.8356985333113985`*^9}, {
  3.8356985742550488`*^9, 3.8356985774260607`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"d1b34125-deaa-47f9-9510-7bb0345f573a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Pinf", ",", "j"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Pinf", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Chi", ",", "P", ",", "z", ",", "g"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Chi", "[", 
        RowBox[{"z_", ",", "nx_"}], "]"}], ":=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Chi]\), \(\[Infinity]\)]\)\>\"", ",", 
            RowBox[{"2", "j"}]}], "]"}], "/", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{"2", "j"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{"nx", "/", "2"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"z_", ",", "nx_"}], "]"}], ":=", " ", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Chi", "[", 
            RowBox[{"z", ",", "nx"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"\"\<v\>\"", " ", 
              RowBox[{"Chi", "[", 
               RowBox[{"z", ",", "nx"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "Infinity", ",", "nx"}], "}"}]}], "]"}], "]"}]}],
       ";", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"z", ",", "n"}], "]"}], ",", 
          RowBox[{"1", "/", "z"}], ",", "n"}], "]"}], " ", "/.", " ", 
        RowBox[{"Plus", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Defer", "[", 
             RowBox[{"+", "##"}], "]"}], "~", "Reverse", "~", 
            RowBox[{"{", "2", "}"}]}], "&"}], ")"}]}]}]}], ";", "g"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.835698616479381*^9, {3.8356987450585833`*^9, 3.8356987754573464`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ef3aa3cd-1c83-404e-98d7-32eeb27b8eff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "6"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{
      SubscriptBox["P", "\[Infinity]"], ",", "j"}], "]"}], ",", "\"\< = \>\"",
     ",", 
    RowBox[{"Pinf", "[", "j", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.835698807481123*^9, 3.8356988383961697`*^9}, 
   3.8368606903446856`*^9, {3.8371664822444887`*^9, 3.837166485025064*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"aa8936f0-41ee-4454-8eab-0542a7d2743d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"To", " ", "calculate", " ", 
   SubscriptBox["\[Chi]", "\[Infinity]j"], " ", "in", " ", "terms", " ", "of",
    " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["P", "\[Infinity]i"], " ", "|", " ", "i"}], "=", "2"}], 
     ",", " ", "...", ",", " ", "j"}], "}"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835726045406097*^9, 3.835726059792962*^9}, {
  3.8357260914731383`*^9, 3.83572620380591*^9}, {3.835726449357633*^9, 
  3.8357264589488134`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1ec9f866-bb09-4abc-9072-6b36b426bced"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Chiinf", ",", "j"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Chiinf", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P", ",", "Chi", ",", "z", ",", "g"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"z_", ",", "nx_"}], "]"}], ":=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(P\), \(\[Infinity]\)]\)\>\"", ",", 
            RowBox[{"2", "j"}]}], "]"}], "/", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{"2", "j"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{"nx", "/", "2"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Chi", "[", 
        RowBox[{"z_", ",", "nx_"}], "]"}], ":=", " ", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"z", ",", "nx"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"\"\<v\>\"", " ", 
              RowBox[{"P", "[", 
               RowBox[{"z", ",", "nx"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "Infinity", ",", "nx"}], "}"}]}], "]"}], "]"}]}],
       ";", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Chi", "[", 
           RowBox[{"z", ",", "n"}], "]"}], ",", 
          RowBox[{"1", "/", "z"}], ",", "n"}], "]"}], " ", "/.", " ", 
        RowBox[{"Plus", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Defer", "[", 
             RowBox[{"+", "##"}], "]"}], "~", "Reverse", "~", 
            RowBox[{"{", "2", "}"}]}], "&"}], ")"}]}]}]}], ";", "g"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.835698616479381*^9, {3.8356987450585833`*^9, 3.8356987754573464`*^9}, {
   3.835723618003809*^9, 3.835723722841572*^9}, {3.835723763487913*^9, 
   3.835723768611677*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"70aab803-ed88-46b6-8a10-d77992ad229f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "6"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{
      SubscriptBox["\[Chi]", "\[Infinity]"], ",", "j"}], "]"}], ",", 
    "\"\< = \>\"", ",", 
    RowBox[{"Chiinf", "[", "j", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.835698807481123*^9, 3.8356988383961697`*^9}, {
   3.8357236817983823`*^9, 3.835723685390915*^9}, {3.835723837485316*^9, 
   3.835723854075229*^9}, {3.835725021981019*^9, 3.835725022589805*^9}, {
   3.8357251698054123`*^9, 3.835725196314793*^9}, 3.8357267457699366`*^9, {
   3.836860740411007*^9, 3.836860780323161*^9}, {3.8371664919921837`*^9, 
   3.8371664942264934`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"2fc5169c-5b50-4135-8bb2-6b0f0d897611"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "122", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8363549060725765`*^9, 3.8363549178062553`*^9}, {
  3.836478557717205*^9, 3.836478558091695*^9}, {3.8373369391405673`*^9, 
  3.8373369395936413`*^9}, {3.8373617607418475`*^9, 3.837361761116683*^9}, {
  3.837469060988752*^9, 3.837469061082472*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2384da47-a0bb-469a-9de5-dec00cdc0ff9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", 
    RowBox[{"equation", "/", "page"}], " ", "numbers", " ", "below", " ", 
    "followed", " ", "by", " ", "`", 
    RowBox[{
     RowBox[{"(", "A", ")"}], "'"}], " ", "correspond", " ", "to", " ", 
    "`The", " ", "Classical", " ", "Moment", " ", "Problem", " ", "and", " ", 
    "some", " ", "related", " ", "questions", " ", "in", " ", 
    RowBox[{"analysis", "'"}]}], ",", " ", 
   RowBox[{"by", " ", 
    RowBox[{"N", ".", " ", "I", ".", " ", "Akhiezer"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Oliver", " ", "&"}], " ", "Boyd"}], ",", " ", "Edinburgh", 
      ",", " ", "1965"}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8362409020282793`*^9, 3.836241081868351*^9}, {
  3.8366628902620106`*^9, 3.8366628984787755`*^9}, {3.836663581252446*^9, 
  3.836663623648783*^9}, {3.838328427040843*^9, 3.8383284505669227`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"6283850d-1a18-494f-894a-bf15c7ef208f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "Hm", ",", "Dk", ",", "Mk", ",", "Pn", ",", "Qn", ",", "Betaj", ",", "LO", 
    ",", "InProd", ",", "z"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Hm", "[", "m_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"The", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], "\[Cross]", 
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}]}], " ", "Hankel", " ", "moment", " ", 
       "matrix"}], " ", "-", " ", 
      RowBox[{
       StyleBox[
        RowBox[{"p", ".", " ", "1"}],
        FontColor->RGBColor[1, 0.5, 0]], " ", 
       StyleBox[
        RowBox[{"(", "A", ")"}],
        FontColor->RGBColor[1, 0.5, 0]]}]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "j", ",", "T1", ",", "T2", ",", "hm"}], "}"}], ",", 
     RowBox[{
      RowBox[{"k", "=", 
       RowBox[{"m", "+", "1"}]}], ";", 
      RowBox[{"T1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["s", "j"], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["s", "j"], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "2"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hm", "=", 
       RowBox[{"HankelMatrix", "[", 
        RowBox[{"T1", ",", "T2"}], "]"}]}], ";", "hm"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Dk", "[", "k_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"The", " ", "determinant", " ", 
       SubscriptBox["D", "k"], " ", "of", " ", "the", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}], "\[Cross]", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}], " ", "Hankel", " ", "moment", " ", 
       "matrix"}], " ", "-", " ", 
      RowBox[{
       StyleBox[
        RowBox[{"p", ".", " ", "1"}],
        FontColor->RGBColor[1, 0.5, 0]], " ", 
       StyleBox[
        RowBox[{"(", "A", ")"}],
        FontColor->RGBColor[1, 0.5, 0]]}]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"hm", ",", "d"}], "}"}], ",", 
     RowBox[{
      RowBox[{"hm", "=", 
       RowBox[{"Hm", "[", "k", "]"}]}], ";", 
      RowBox[{"d", "=", 
       RowBox[{"Det", "[", "hm", "]"}]}], ";", "d"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Mk", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"The", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "\[Cross]", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}], " ", "matrix", " ", "whose", " ", 
        "determinant", " ", "up", " ", "to", " ", "normalisation", " ", 
        "determines", " ", "the", " ", "polynomial", " ", 
        SubscriptBox["P", "n"], 
        RowBox[{"(", "z", ")"}]}], " ", "-", " ", 
       StyleBox[
        RowBox[{"Eq", ".", " ", 
         RowBox[{"[", "1.4", "]"}]}],
        FontColor->RGBColor[1, 0.5, 0]]}], 
      StyleBox[",",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[" ",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[
       RowBox[{
        RowBox[{"p", ".", " ", "3"}], " ", 
        RowBox[{"(", "A", ")"}]}],
       FontColor->RGBColor[1, 0.5, 0]]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", "T1", ",", "T2", ",", "T3", ",", "Hk", ",", "A"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"T1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["s", "j"], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["s", "j"], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{
            RowBox[{"2", "n"}], "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T3", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"z", "^", "j"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Hk", "=", 
       RowBox[{"HankelMatrix", "[", 
        RowBox[{"T1", ",", "T2"}], "]"}]}], ";", 
      RowBox[{"A", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"Hk", ",", "T3"}], "]"}]}], ";", "A"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Pn", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"The", " ", "nth"}], "-", 
        RowBox[{"order", " ", "polynomial", " ", 
         SubscriptBox["P", "n"], 
         RowBox[{"(", "z", ")"}]}]}], ";", " ", 
       RowBox[{
        StyleBox[
         RowBox[{
          SubscriptBox["P", "0"], 
          RowBox[{"(", "z", ")"}]}],
         FontColor->RGBColor[0, 0.67, 0]], 
        StyleBox[" ",
         FontColor->RGBColor[0, 0.67, 0]], 
        StyleBox["=",
         FontColor->RGBColor[0, 0.67, 0]], 
        StyleBox[" ",
         FontColor->RGBColor[0, 0.67, 0]], 
        RowBox[{
         StyleBox[
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", 
            SubscriptBox["s", "0"], "]"}]}],
          FontColor->RGBColor[0, 0.67, 0]], " ", "-", " ", 
         StyleBox[
          RowBox[{"Eq", ".", " ", 
           RowBox[{"[", "1.4", "]"}]}],
          FontColor->RGBColor[1, 0.5, 0]]}]}]}], 
      StyleBox[",",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[" ",
       FontColor->RGBColor[1, 0.5, 0]], 
      RowBox[{
       StyleBox[
        RowBox[{"p", ".", " ", "3"}],
        FontColor->RGBColor[1, 0.5, 0]], " ", 
       StyleBox[
        RowBox[{"(", "A", ")"}],
        FontColor->RGBColor[1, 0.5, 0]]}]}], "*)"}], 
    RowBox[{
     RowBox[{"{", "P", "}"}], ",", 
     RowBox[{
      RowBox[{"P", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[Equal]", "0"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           SubscriptBox["s", "0"], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{"Mk", "[", 
            RowBox[{"n", ",", "z"}], "]"}], "]"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"Dk", "[", 
             RowBox[{"n", "-", "1"}], "]"}], " ", 
            RowBox[{"Dk", "[", "n", "]"}]}], "]"}]}]}], "]"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Substitute", " ", "the", " ", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           SubscriptBox["s", "0"], "]"}]}], " ", "by", " ", "1", " ", "in", 
         " ", "order", " ", "to", " ", "observe", " ", "the", " ", 
         "consequence", 
         RowBox[{"(", "s", ")"}], " ", "of", " ", 
         StyleBox[
          SubscriptBox["P", "0"],
          FontColor->GrayLevel[0.5]], 
         StyleBox[
          RowBox[{"(", "z", ")"}],
          FontColor->GrayLevel[0.5]]}], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["=",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["1",
         FontColor->GrayLevel[0.5]]}], 
       StyleBox[" ",
        FontColor->RGBColor[0, 0.67, 0]], "*)"}], ";", "P"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Qn", "[", 
    RowBox[{"n_", ",", "z_", ",", "P_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"The", " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "th"}], "-", 
       RowBox[{"order", " ", "polynomial", " ", 
        SubscriptBox["Q", "n"], 
        RowBox[{"(", "z", ")"}], " ", "associated", " ", "with", " ", "the", 
        " ", "nth"}], "-", 
       RowBox[{"order", " ", "polynomial", " ", 
        SubscriptBox["P", "n"], 
        RowBox[{"(", "z", ")"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
       "making", " ", "use", " ", "of", " ", "the", " ", "expression", " ", 
        "in", " ", 
        StyleBox[
         RowBox[{"Eq", ".", " ", 
          RowBox[{"(", 
           RowBox[{"B", ".89"}], ")"}]}],
         FontColor->RGBColor[1, 0.5, 0]], " ", "of", " ", "the", " ", 
        "publication"}], " ", "-", " ", 
       StyleBox[
        RowBox[{"Eq", ".", " ", 
         RowBox[{"[", "1.14", "]"}]}],
        FontColor->RGBColor[1, 0.5, 0]]}], 
      StyleBox[",",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[" ",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[
       RowBox[{
        RowBox[{"p", ".", " ", "8"}], " ", 
        RowBox[{"(", "A", ")"}]}],
       FontColor->RGBColor[1, 0.5, 0]]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"qq", ",", "pmp", ",", "qx", ",", "x"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"qq", "[", 
        RowBox[{"p_", ",", "np_"}], "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"q", ",", "px", ",", "j"}], "}"}], ",", 
         RowBox[{
          RowBox[{"ClearAll", "[", 
           RowBox[{"s", ",", "x"}], "]"}], ";", 
          RowBox[{"px", "=", "0"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"px", "=", 
             RowBox[{"px", "+", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"p", ",", "x", ",", "j"}], "]"}], " ", 
               RowBox[{"Subscript", "[", 
                RowBox[{"s", ",", "j"}], "]"}]}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "np"}], "}"}]}], "]"}], ";", 
          "px"}]}], "]"}]}], ";", 
      RowBox[{"pmp", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "z"}], "]"}], "-", 
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "x"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}]}], ";", 
      RowBox[{"qx", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"qq", "[", 
          RowBox[{"pmp", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], "/", 
         RowBox[{"Subscript", "[", 
          RowBox[{"s", ",", "0"}], "]"}]}], "]"}]}], ";", "qx"}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"Betaj", "[", "j_", "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Dk", "[", "1", "]"}], "/", 
       RowBox[{
        RowBox[{"Dk", "[", "0", "]"}], "^", "2"}]}], "]"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Dk", "[", 
        RowBox[{"j", "-", "2"}], "]"}], 
       RowBox[{
        RowBox[{"Dk", "[", "j", "]"}], "/", 
        RowBox[{
         RowBox[{"Dk", "[", 
          RowBox[{"j", "-", "1"}], "]"}], "^", "2"}]}]}], "]"}]}], "]"}]}], 
  " ", 
  RowBox[{"(*", 
   SubscriptBox["\[Beta]", "j"], "*)"}], " ", ";", 
  RowBox[{
   RowBox[{"LO", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Qn", "[", 
        RowBox[{"n", ",", "z", ",", "Pn"}], "]"}], " ", 
       RowBox[{"Pn", "[", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "z"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"Qn", "[", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "z", ",", "Pn"}], "]"}], " ", 
       RowBox[{"Pn", "[", 
        RowBox[{"n", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["s", "0"], " ", ">", "0"}], "}"}]}]}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"Liouville", "-", "Ostrogradskii"}], "*)"}], ";", 
  RowBox[{
   RowBox[{"InProd", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Returns", " ", "the", " ", "inner", " ", "product", " ", "of", " ", 
       SubscriptBox["P", "m"], 
       RowBox[{"(", "z", ")"}], " ", "and", " ", 
       SubscriptBox["P", "n"], 
       RowBox[{"(", "z", ")"}]}], ",", " ", 
      RowBox[{
      "using", " ", "the", " ", "measure", " ", "to", " ", "which", " ", 
       "the", " ", "positive", " ", "sequence", " ", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["s", "0"], ",", " ", 
         SubscriptBox["s", "1"], ",", " ", 
         SubscriptBox["s", "2"], ",", " ", "..."}], "}"}], " ", 
       RowBox[{"corresponds", ".", " ", "Here"}], " ", "m"}], ",", " ", 
      RowBox[{"n", " ", "\[Element]", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "2", ",", " ", "..."}], 
        "}"}]}]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"qq", ",", "PmPn", ",", "qx"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"qq", "[", 
        RowBox[{"p_", ",", "np_"}], "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"q", ",", "px", ",", "j"}], "}"}], ",", 
         RowBox[{
          RowBox[{"ClearAll", "[", 
           RowBox[{"s", ",", "z"}], "]"}], ";", 
          RowBox[{"px", "=", "0"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"px", "=", 
             RowBox[{"px", "+", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"p", ",", "z", ",", "j"}], "]"}], " ", 
               RowBox[{"Subscript", "[", 
                RowBox[{"s", ",", "j"}], "]"}]}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "np"}], "}"}]}], "]"}], ";", 
          "px"}]}], "]"}]}], ";", 
      RowBox[{"PmPn", " ", "=", " ", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Pn", "[", 
            RowBox[{"m", ",", "z"}], "]"}], 
           RowBox[{"Pn", "[", 
            RowBox[{"n", ",", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", 
            RowBox[{"m", "+", "n"}]}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"qx", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"qq", "[", 
         RowBox[{"PmPn", ",", 
          RowBox[{"n", "+", "m"}]}], "]"}], "]"}]}], ";", "qx"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.836240407386335*^9, 3.836240516290066*^9}, {
   3.8362405463458843`*^9, 3.836240562435751*^9}, {3.8362407015540323`*^9, 
   3.836240800105228*^9}, {3.8362410883981485`*^9, 3.836241091303632*^9}, {
   3.8362411230282006`*^9, 3.8362411242467065`*^9}, {3.8362411586917353`*^9, 
   3.8362411618472753`*^9}, {3.8362412518730793`*^9, 3.836241336587332*^9}, {
   3.8362413930428686`*^9, 3.8362415690859256`*^9}, {3.836241892887536*^9, 
   3.8362419542950907`*^9}, {3.836242029511865*^9, 3.836242089451266*^9}, {
   3.836242162074954*^9, 3.8362423030825515`*^9}, {3.836242363662141*^9, 
   3.8362423744725056`*^9}, {3.8362424164661703`*^9, 
   3.8362424182629356`*^9}, {3.836242463377389*^9, 3.836242466079978*^9}, {
   3.8362425320889187`*^9, 3.8362425723749547`*^9}, {3.8362440710116525`*^9, 
   3.836244084274184*^9}, {3.8362441360433435`*^9, 3.8362443070189624`*^9}, 
   3.8362443527742047`*^9, {3.8362467316158843`*^9, 3.8362467618742013`*^9}, {
   3.836246804051798*^9, 3.836246856461463*^9}, {3.8362469707472363`*^9, 
   3.8362469726534386`*^9}, {3.8362483978228455`*^9, 
   3.8362484108514338`*^9}, {3.8362496763970766`*^9, 3.836249687863186*^9}, {
   3.83624990309411*^9, 3.83624990351589*^9}, {3.8362503961666374`*^9, 
   3.8362504608546085`*^9}, {3.8362867516742477`*^9, 3.836286756325272*^9}, {
   3.836287183432146*^9, 3.836287192364825*^9}, {3.8362872290163937`*^9, 
   3.83628723087187*^9}, {3.836287265390648*^9, 3.8362872854803543`*^9}, {
   3.836287410359988*^9, 3.8362874456408396`*^9}, {3.836287865985504*^9, 
   3.836287885594524*^9}, {3.8362881649066987`*^9, 3.836288165386898*^9}, {
   3.8362882985990925`*^9, 3.8362883002228365`*^9}, {3.8362883524276032`*^9, 
   3.836288358770998*^9}, {3.8362884486369596`*^9, 3.8362884901585875`*^9}, {
   3.8362886517383947`*^9, 3.8362886606138477`*^9}, {3.83635164300992*^9, 
   3.836351647586941*^9}, {3.8363558832605295`*^9, 3.836355905755325*^9}, {
   3.83635628318216*^9, 3.8363563104727445`*^9}, {3.8364349209906397`*^9, 
   3.836434921474535*^9}, {3.8364349952856812`*^9, 3.836435121490137*^9}, {
   3.836435170838377*^9, 3.836435208595126*^9}, {3.8364352498665857`*^9, 
   3.8364353183502083`*^9}, {3.8364354770317726`*^9, 3.8364354939496875`*^9}, 
   3.836444998159519*^9, {3.836653305792931*^9, 3.8366533983763647`*^9}, {
   3.8366534404331923`*^9, 3.8366534521556244`*^9}, {3.836654662913681*^9, 
   3.836654665475629*^9}, {3.8366559992262135`*^9, 3.8366560191620502`*^9}, 
   3.8366560754613266`*^9, {3.8366561126713486`*^9, 3.8366561346661873`*^9}, 
   3.836656184997779*^9, {3.8366619940980177`*^9, 3.8366620131251574`*^9}, {
   3.836662817591506*^9, 3.8366628463968925`*^9}, {3.83666292275554*^9, 
   3.8366629561384087`*^9}, {3.836663627413144*^9, 3.836663646814867*^9}, {
   3.836663679650888*^9, 3.8366637290468493`*^9}, 3.836664109168866*^9, {
   3.8366643069128923`*^9, 3.836664336718399*^9}, {3.836664654455088*^9, 
   3.836664660781727*^9}, {3.837154813984956*^9, 3.8371548445557995`*^9}, {
   3.837154889201754*^9, 3.837154933925289*^9}, {3.837155053256745*^9, 
   3.837155056631302*^9}, {3.8371550922007504`*^9, 3.837155096668456*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"18020e0e-5268-48a8-a116-c6d2ebaabb17"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"For", " ", "determining", " ", 
    SubscriptBox["P", "n"], 
    RowBox[{"(", "z", ")"}], " ", "and", " ", 
    SubscriptBox["Q", "n"], 
    RowBox[{"(", "z", ")"}], " ", "by", " ", "solving", " ", "the", " ", 
    "relevant", " ", "three"}], "-", 
   RowBox[{
   "term", " ", "recurrence", " ", "relation", " ", "subject", " ", "to", " ",
     "appropriate", " ", "initial", " ", "conditions"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["P", "j"], 
         RowBox[{"(", "z", ")"}]}], "||", " ", "j"}], " ", "=", " ", "0"}], 
      ",", " ", "1", ",", " ", "2", ",", " ", "..."}], "}"}], " ", 
    "normalised", " ", "to", " ", 
    RowBox[{"unity", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8363552627969522`*^9, 3.8363553400455403`*^9}, {
  3.83635581399524*^9, 3.8363558331629515`*^9}, {3.8364402702739058`*^9, 
  3.8364403272605476`*^9}, {3.8366635492075615`*^9, 3.836663557960683*^9}, {
  3.8366849117969646`*^9, 3.836684912656463*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"6ef26480-2c00-4294-835f-16a55b080605"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "rec", ",", "k", ",", "y", ",", "PQn", ",", "PnRec", ",", "QnRec", ",", 
    "LORec"}], "]"}], ";", 
  RowBox[{"rec", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Beta]", ",", "k"}], "]"}], "]"}], 
      RowBox[{"y", "[", 
       RowBox[{"k", "-", "1"}], "]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"k", "+", "1"}]}], "]"}], " ", 
      RowBox[{"y", "[", "k", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Beta]", ",", 
         RowBox[{"k", "+", "1"}]}], "]"}], "]"}], " ", 
      RowBox[{"y", "[", 
       RowBox[{"k", "+", "1"}], "]"}]}]}], " ", "\[Equal]", " ", 
    RowBox[{"z", " ", 
     RowBox[{"y", "[", "k", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"PQn", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"{", 
      RowBox[{"PQ0_", ",", "PQ1_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"First", "[", 
    RowBox[{"RecurrenceTable", "[", 
     RowBox[{
      RowBox[{"rec", " ", "&&", 
       RowBox[{
        RowBox[{"y", "[", "0", "]"}], "\[Equal]", "PQ0"}], "&&", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], "\[Equal]", "PQ1"}]}], ",", "y", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"PnRec", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"PQn", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Subscript", "[", 
          RowBox[{"s", ",", "0"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"Subscript", "[", 
           RowBox[{"\[Alpha]", ",", "1"}], "]"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"s", ",", "0"}], "]"}], 
          RowBox[{"Subscript", "[", 
           RowBox[{"\[Beta]", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], 
    "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["P", "n"], 
    RowBox[{"(", "z", ")"}]}], "*)"}], ";", 
  RowBox[{
   RowBox[{"QnRec", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"PQn", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"s", ",", "0"}], "]"}], 
          RowBox[{"Subscript", "[", 
           RowBox[{"\[Beta]", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], 
    "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["Q", "n"], 
    RowBox[{"(", "z", ")"}]}], "*)"}], ";", 
  RowBox[{
   RowBox[{"LORec", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"PnRec", "[", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "z"}], "]"}], 
       RowBox[{"QnRec", "[", 
        RowBox[{"n", ",", "z"}], "]"}]}], "  ", "-", "  ", 
      RowBox[{
       RowBox[{"PnRec", "[", 
        RowBox[{"n", ",", "z"}], "]"}], 
       RowBox[{"QnRec", "[", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "z"}], "]"}]}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["s", "0"], " ", ">", "0"}], "}"}]}]}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"Liouville", "-", "Ostrogradskii"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.836246222387839*^9, 3.8362462532164383`*^9}, {
   3.8362462959683948`*^9, 3.836246320244057*^9}, {3.836246353486286*^9, 
   3.836246354814006*^9}, {3.836246397195238*^9, 3.836246517980375*^9}, {
   3.8362513640040293`*^9, 3.8362513641914263`*^9}, {3.8362516405413103`*^9, 
   3.8362516417444334`*^9}, {3.8362536361132965`*^9, 
   3.8362536754947233`*^9}, {3.8362560020574455`*^9, 
   3.8362560119458103`*^9}, {3.8362561162186017`*^9, 
   3.8362561285747347`*^9}, {3.8362565961451454`*^9, 3.836256638682514*^9}, 
   3.8362585858916254`*^9, {3.8362619465593348`*^9, 3.8362619740685244`*^9}, {
   3.8362621985313473`*^9, 3.8362621989846706`*^9}, {3.8362622403500156`*^9, 
   3.8362622406780496`*^9}, 3.836262284230363*^9, 3.8362950106261253`*^9, {
   3.836295061145568*^9, 3.836295087920168*^9}, 3.836295425560255*^9, {
   3.8362954717055864`*^9, 3.8362954866084003`*^9}, {3.836296268800372*^9, 
   3.83629627575173*^9}, {3.836305694733833*^9, 3.836305712682755*^9}, {
   3.836305774230842*^9, 3.8363057901337757`*^9}, {3.8363288524043713`*^9, 
   3.836328926558815*^9}, {3.8363289667994056`*^9, 3.836328986700471*^9}, {
   3.83632902216057*^9, 3.8363290536843824`*^9}, {3.83632911015547*^9, 
   3.836329127791958*^9}, {3.8363553512777185`*^9, 3.836355389456156*^9}, {
   3.8363554707027655`*^9, 3.8363555957357864`*^9}, {3.8364355325659394`*^9, 
   3.8364355511393585`*^9}, 3.8364378524908915`*^9, {3.836440373921442*^9, 
   3.836440374874366*^9}, {3.8364452430060744`*^9, 3.8364452547537155`*^9}, 
   3.836445300133298*^9, {3.8364453860353885`*^9, 3.836445390831186*^9}, {
   3.836445461442114*^9, 3.8364454765951147`*^9}, {3.836653501409707*^9, 
   3.836653502252898*^9}, 3.8366619457035065`*^9, 3.8366620408061886`*^9, 
   3.8366640951874003`*^9, {3.8366642866836505`*^9, 3.836664288027051*^9}, {
   3.8366643478880215`*^9, 3.8366643483879604`*^9}, {3.837155040681557*^9, 
   3.8371550478522058`*^9}, {3.837155123662496*^9, 3.8371551265368257`*^9}, {
   3.8375031850440917`*^9, 3.8375031862938*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"379be3e8-0be1-4607-a186-5867ae5ea2a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"n", ",", "n1", ",", "Px", ",", "Qx", ",", "Qy"}], "]"}], ";", 
  RowBox[{"n", "=", "2"}], 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"\[DoubleStruckCapitalH]", ",", "n"}], "]"}], ",", "\"\< = \>\"",
     ",", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"Hm", "[", "n", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8363560520802217`*^9, 3.836356060656025*^9}, {
   3.8363561997327137`*^9, 3.836356249393217*^9}, {3.836436517960311*^9, 
   3.8364365273487396`*^9}, 3.8364367087498612`*^9, {3.836655263254675*^9, 
   3.836655263723318*^9}, {3.836655558310111*^9, 3.836655563356205*^9}, {
   3.836655711305663*^9, 3.8366557115870075`*^9}, {3.8366563746099095`*^9, 
   3.8366563747505045`*^9}, {3.836662183147766*^9, 3.836662186209648*^9}, {
   3.8366782995980153`*^9, 3.836678303081598*^9}, {3.836679104413822*^9, 
   3.8366791051835656`*^9}, {3.8371665340764494`*^9, 3.8371665368882847`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0d3fd8c9-376b-4fc5-a7ef-b466570b5f70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The principal minors of the above Hankel moment matrix, \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"\[DoubleStruckCapitalH]", ",", "n"}], "]"}], ",", "\"\<:\>\""}],
    "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"D", ",", "m"}], "]"}], ",", "\"\< = \>\"", ",", 
      RowBox[{"Dk", "[", "m", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8363563202984877`*^9, 3.8363563212666388`*^9}, {
  3.836435585162633*^9, 3.8364357262236586`*^9}, {3.8366766273060737`*^9, 
  3.83667664153712*^9}, {3.836676675732222*^9, 3.8366767123795047`*^9}, {
  3.836676805638878*^9, 3.836676938592433*^9}, {3.8366769814730463`*^9, 
  3.8366770106849422`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"387cd42b-8788-4563-afea-c1b72439449b"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Subscript", "[", 
    RowBox[{"\[DoubleStruckCapitalM]", ",", "n"}], "]"}], ",", "\"\< = \>\"", 
   ",", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Mk", "[", 
     RowBox[{"n", ",", "z"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8364359410192137`*^9, 3.836435950782503*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7213ad24-24e2-4c45-a718-b8139051ea2b"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Subscript", "[", 
    RowBox[{"P", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Pn", "[", 
      RowBox[{"n", ",", "z"}], "]"}], ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"s", ",", "0"}], "]"}], ">", "0"}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8364360547734404`*^9, 3.8364360853134546`*^9}, {
  3.836656219974303*^9, 3.836656262323745*^9}, {3.836656356910578*^9, 
  3.8366563668145075`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"8a6eb000-1f4d-48ba-9bce-0bc64f64c02c"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Subscript", "[", 
    RowBox[{"Q", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Qn", "[", 
      RowBox[{"n", ",", "z", ",", "Pn"}], "]"}], ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"s", ",", "0"}], "]"}], ">", "0"}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8366545993868628`*^9, 3.836654604104665*^9}, {
  3.836656270275069*^9, 3.836656284380718*^9}, {3.836662059504551*^9, 
  3.8366620709549885`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"180893ff-cb7c-4235-9dab-6d2460660fdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nm", ",", "k"}], "]"}], ";", 
  RowBox[{"nm", "=", 
   RowBox[{"2", "n"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The inner products \[Precedes]\!\(\*SubscriptBox[\(P\), \(i\)]\),\!\(\
\*SubscriptBox[\(P\), \(j\)]\)\[Succeeds] for i \[Element] {0, 1, ..., \>\"", 
    ",", "nm", ",", "\"\<}, j \[Element] {0, ..., i} (Total number: \>\"", 
    ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nm", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nm", "+", "2"}], ")"}], "/", "2"}]}], ",", "\"\<):\>\""}], 
   "]"}], ";", 
  RowBox[{"k", "=", "0"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "=", 
      RowBox[{"k", "+", "1"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\[Precedes]\>\"", ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"P", ",", "i"}], "]"}], ",", "\"\<,\>\"", ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"P", ",", "j"}], "]"}], ",", "\"\<\[Succeeds] = \>\"", ",", 
       RowBox[{"InProd", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", "\"\<  ..... (\>\"", ",", "k", 
       ",", "\"\<)\>\""}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "i"}], "}"}]}], "]"}], ";", 
  RowBox[{"Clear", "[", "k", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.83643610972931*^9, 3.8364363526299105`*^9}, {
   3.8364401919641356`*^9, 3.836440217786172*^9}, {3.8366557435479064`*^9, 
   3.8366557445789194`*^9}, {3.836863413553686*^9, 3.836863415021781*^9}, 
   3.8371281239518375`*^9, {3.8371281794295793`*^9, 3.8371282041838455`*^9}, {
   3.8371282466679373`*^9, 3.837128281720126*^9}, {3.837128436576784*^9, 
   3.837128559497878*^9}, {3.83712875453823*^9, 3.83712875531009*^9}, {
   3.837128786585643*^9, 3.8371288104107227`*^9}, {3.837128852129653*^9, 
   3.837128870404731*^9}, 3.837128976710426*^9, {3.8371516740767717`*^9, 
   3.837151717161805*^9}, 3.837151750912775*^9, {3.837151811432152*^9, 
   3.837151819742688*^9}, {3.837151859873925*^9, 3.837151889679454*^9}, {
   3.837152070786459*^9, 3.837152071223948*^9}, {3.837166543933161*^9, 
   3.8371665471042943`*^9}, {3.8375030459366684`*^9, 3.837503052372615*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"ad0905b5-6507-4128-a4ed-4c109b54f813"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Deduced from the leading principal minors of the Hankel moment matrix \
[compare with the expression(s) below]:\>\"", "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Beta]", ",", "j"}], "]"}], ",", "\"\< = \>\"", ",", 
      RowBox[{"Betaj", "[", "j", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
  RowBox[{
  "Print", "[", 
   "\"\<Deduced from the Liouville-Ostrogradskii formula [compare with the \
expression(s) above]:\>\"", "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Beta]", ",", "j"}], "]"}], ",", "\"\< = \>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"s", ",", "0"}], "]"}], 
            RowBox[{"LO", "[", 
             RowBox[{"j", ",", "z"}], "]"}]}], ")"}], "^", "2"}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"s", ",", "0"}], "]"}], ">", "0"}]}]}], "]"}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8364456136407967`*^9, 3.8364456264190617`*^9}, {
   3.8364456663784*^9, 3.836445729535817*^9}, {3.8364470811770406`*^9, 
   3.836447114653898*^9}, {3.8366544409363832`*^9, 3.8366545456179514`*^9}, {
   3.836654749984095*^9, 3.8366547822582417`*^9}, 3.8366549307233095`*^9, {
   3.8366648147749043`*^9, 3.8366648465018716`*^9}, {3.836664906738984*^9, 
   3.836664926469133*^9}, {3.8366650144533195`*^9, 3.836665018139597*^9}, {
   3.8368635520146856`*^9, 3.8368635788519983`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d89cfe4a-b304-4dfa-915d-1f50cb837de7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The Liouville-Ostrogradskii formula: \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", "n"}], "]"}], ",", "\"\<(z) - \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", "n"}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}], ",", "\"\<(z) = \>\"", " ", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"LO", "[", 
       RowBox[{"n", ",", "z"}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"s", ",", "0"}], "]"}], ">", "0"}]}]}], "]"}]}], "]"}], ";", 
  RowBox[{"n1", "=", 
   RowBox[{"n", "+", "1"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The Liouville-Ostrogradskii formula: \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", 
      RowBox[{"n1", "-", "1"}]}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", "n1"}], "]"}], ",", "\"\<(z) - \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", "n1"}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", 
      RowBox[{"n1", "-", "1"}]}], "]"}], ",", "\"\<(z) = \>\"", " ", ",", 
    RowBox[{"LO", "[", 
     RowBox[{"n1", ",", "z"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8366536275203924`*^9, 3.8366536282237034`*^9}, {
  3.836655055444048*^9, 3.8366550612552004`*^9}, {3.836655097543553*^9, 
  3.836655114320753*^9}, {3.836665063004078*^9, 3.8366650720176177`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"2c55a1d2-ae18-48a1-b88d-f5754468b40d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Px", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"PnRec", "[", 
      RowBox[{"n", ",", "z"}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"s", ",", "0"}], "]"}], " ", ">", " ", "0"}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"Qx", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"QnRec", "[", 
      RowBox[{"n", ",", "z"}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"s", ",", "0"}], "]"}], " ", ">", " ", "0"}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"Qy", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Qn", "[", 
      RowBox[{"n", ",", "z", ",", "PnRec"}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"s", ",", "0"}], "]"}], " ", ">", " ", "0"}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<(1) Recursively calculated \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", "Px"}], 
   "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<(2) Directly calculated \>\"", ",", " ", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
    RowBox[{"Pn", "[", 
     RowBox[{"n", ",", "z"}], "]"}]}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<(3) \!\(\*StyleBox[\"Recursively\",FontColor->RGBColor[1, 0, 0]]\) \
calculated \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", "Qx"}], 
   "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<(4) \!\(\*StyleBox[\"Directly\",FontColor->RGBColor[1, 0, 0]]\) \
calculated [on the basis of (1)] \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", "Qy"}], 
   "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<(5) Compare with [\!\(\*StyleBox[\"directly\",FontColor->RGBColor[1, \
0, 0]]\) calculated, on the basis of (2)]: \>\"", ",", " ", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
    RowBox[{"Qn", "[", 
     RowBox[{"n", ",", "z", ",", "Pn"}], "]"}]}], "]"}], ";", 
  RowBox[{
  "Print", "[", 
   "\"\<One can recursively determine {\!\(\*SubscriptBox[\(\[Alpha]\), \
\(1\)]\), \!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\), \!\(\*SubscriptBox[\(\
\[Alpha]\), \(3\)]\), ...} in terms of {\!\(\*SubscriptBox[\(s\), \(0\)]\), \
\!\(\*SubscriptBox[\(s\), \(1\)]\), \!\(\*SubscriptBox[\(s\), \(2\)]\), ...}, \
and \!\(\*StyleBox[\"vice\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\"versa\",FontSlant->\"Italic\"]\).\
\>\"", "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQbRqlEOQy9Y3jvKAuMM3keTsHRB9wsMwF0RzWkQ9B
dPzfiKcgWil43tdsIL3gXtgvEL1HKJo9B0h36AnwgeiLodeFQXSnGIs0iLbz
eSUPon2mSymD6Dg5LW0QvWHHIiMQ7TrZzBZE7/Z+Fgeib0+dcRZEa/X+BNMp
E7b2FgBpe36OPhB9x1L9zzUgHR6gxnwdSCeJ7MgD0T3vdAtBdIDUP7NbQFqy
YbMFiDbbttgVRAd/++sJoies5QsH0R06MmC66WBnHojeEchUBqIZFogtBtHn
ZquA6Ut3DqwE0XzHdVaD6JSn2zeCaKmwbZtA9K8HTKdBdJbrtDNg+k34BRC9
pljzEtgcCZa/IFppYgiYtnv5k/82kD7NYSMAotfY/BYB0RYXasVA9P8VU/of
gsJ/+TowDQANeN/F
  "],
 CellLabel->"In[45]:=",ExpressionUUID->"debcf850-79f5-4363-8111-7753c54571b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The Liouville-Ostrogradskii formula: \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", "n"}], "]"}], ",", "\"\<(z) - \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", "n"}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}], ",", "\"\<(z) = \>\"", " ", ",", 
    RowBox[{"LORec", "[", 
     RowBox[{"n", ",", "z"}], "]"}]}], "]"}], ";", 
  RowBox[{"n1", "=", 
   RowBox[{"n", "+", "1"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The Liouville-Ostrogradskii formula: \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", 
      RowBox[{"n1", "-", "1"}]}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", "n1"}], "]"}], ",", "\"\<(z) - \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"P", ",", "n1"}], "]"}], ",", "\"\<(z)\>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Q", ",", 
      RowBox[{"n1", "-", "1"}]}], "]"}], ",", "\"\<(z) = \>\"", " ", ",", 
    RowBox[{"LORec", "[", 
     RowBox[{"n1", ",", "z"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836437362527195*^9, 3.8364373784918556`*^9}, {
  3.8364374312767096`*^9, 3.8364376090523496`*^9}, {3.8364376708190684`*^9, 
  3.8364377117157726`*^9}, {3.8364377890998225`*^9, 3.8364378133441296`*^9}, {
  3.8364451442722034`*^9, 3.8364451445690155`*^9}, {3.8366535259505234`*^9, 
  3.836653526560047*^9}, {3.8366651013235607`*^9, 3.836665106088109*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"fbffd2c1-cc76-4dd9-bc87-734153127cea"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "125", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8387084815545683`*^9, 
  3.838708484522666*^9}},ExpressionUUID->"05a3e7fd-cf0a-4dc3-ae86-\
3ab7da7432cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"Hmj", ",", "Dmj", ",", "Aitken", ",", " ", "m", ",", " ", "j"}], 
   "]"}], ";", 
  RowBox[{
   RowBox[{"Hmj", "[", 
    RowBox[{"m_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"The", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], "\[Cross]", 
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}]}], " ", "Hankel", " ", "moment", " ", 
       "matrix", " ", "obtained", " ", "by", "\n", "adding", " ", "j", " ", 
       "to", " ", "the", " ", "indices", " ", "of", " ", "the", " ", 
       "elements", " ", "of", " ", "the", " ", "Hankel", " ", "moment", " ", 
       "matrix", " ", 
       RowBox[{"Hm", ".", " ", "Returns"}], " ", "Hm", " ", "for", " ", "j"}],
       "=", "0"}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l", ",", "T1", ",", "T2", ",", "hmj"}], "}"}], ",", 
     RowBox[{
      RowBox[{"k", "=", 
       RowBox[{"m", "+", "1"}]}], ";", 
      RowBox[{"T1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["s", "l"], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "j", ",", 
           RowBox[{"j", "+", "k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["s", "l"], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"j", "+", "k", "-", "1"}], ",", 
           RowBox[{"j", "+", 
            RowBox[{"2", "k"}], "-", "2"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hmj", "=", 
       RowBox[{"HankelMatrix", "[", 
        RowBox[{"T1", ",", "T2"}], "]"}]}], ";", "hmj"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Dmj", "[", 
    RowBox[{"m_", ",", "j_"}], "]"}], ":=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"Hmj", "[", 
     RowBox[{"m", ",", "j"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Aitken", "[", 
    RowBox[{"m_", ",", "j_"}], "]"}], ":=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dmj", "[", 
       RowBox[{"m", ",", "j"}], "]"}], "^", "2"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"Dmj", "[", 
       RowBox[{"m", ",", 
        RowBox[{"j", "-", "1"}]}], "]"}], " ", 
      RowBox[{"Dmj", "[", 
       RowBox[{"m", ",", 
        RowBox[{"j", "+", "1"}]}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Dmj", "[", 
       RowBox[{
        RowBox[{"m", "+", "1"}], ",", 
        RowBox[{"j", "-", "1"}]}], "]"}], 
      RowBox[{"Dmj", "[", 
       RowBox[{
        RowBox[{"m", "-", "1"}], ",", 
        RowBox[{"j", "+", "1"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.838704098411077*^9, 3.8387041017281556`*^9}, {
   3.838704151606205*^9, 3.8387042593461785`*^9}, {3.8387048370524025`*^9, 
   3.838704922891677*^9}, {3.8387064171219563`*^9, 3.838706500445863*^9}, {
   3.838706560041575*^9, 3.838706607936307*^9}, {3.838706767528428*^9, 
   3.8387068030044985`*^9}, 3.8387083819372807`*^9, {3.8387085777638035`*^9, 
   3.8387085780610085`*^9}, {3.838709807073163*^9, 3.838709809665902*^9}, {
   3.8387098770253563`*^9, 3.838709893036991*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"586e1bea-6d2f-4f81-87d3-6ff6418d1a1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "4"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"j", "=", "2"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "be", " ", 
     RowBox[{"varied", " ", "--"}], " ", "j"}], " ", "\[GreaterEqual]", " ", 
    "0"}], "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Subsuperscript", "[", 
       RowBox[{"\[CapitalDelta]", ",", "m", ",", "j"}], "]"}], ")"}], "2"], 
    " ", ",", 
    RowBox[{"Spacer", "[", "1", "]"}], ",", "\"\<-\>\"", ",", 
    RowBox[{"Spacer", "[", "1", "]"}], ",", " ", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[CapitalDelta]", ",", "m", ",", 
      RowBox[{"j", "-", "1"}]}], "]"}], ",", 
    RowBox[{"Spacer", "[", "2", "]"}], ",", " ", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[CapitalDelta]", ",", "m", ",", 
      RowBox[{"j", "+", "1"}]}], "]"}], ",", 
    RowBox[{"Spacer", "[", "1", "]"}], ",", "\"\<+\>\"", ",", 
    RowBox[{"Spacer", "[", "1", "]"}], ",", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[CapitalDelta]", ",", 
      RowBox[{"m", "+", "1"}], ",", 
      RowBox[{"j", "-", "1"}]}], "]"}], ",", 
    RowBox[{"Spacer", "[", "2", "]"}], ",", " ", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[CapitalDelta]", ",", 
      RowBox[{"m", "-", "1"}], ",", 
      RowBox[{"j", "+", "1"}]}], "]"}], ",", "\"\< = \>\"", ",", 
    RowBox[{"Aitken", "[", 
     RowBox[{"m", ",", "j"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8387068329971223`*^9, 3.838706866290248*^9}, {
  3.8387069346335897`*^9, 3.83870694049158*^9}, {3.8387080177101436`*^9, 
  3.838708046828321*^9}, {3.8387101010669575`*^9, 3.83871010344174*^9}, {
  3.838749831173442*^9, 3.8387498374375772`*^9}, {3.838749868227229*^9, 
  3.838750072183663*^9}, {3.8387502030793395`*^9, 3.8387502122806244`*^9}, {
  3.8387502567389603`*^9, 3.838750396826432*^9}, {3.838750842707281*^9, 
  3.838750854538558*^9}, {3.838751197810577*^9, 3.8387512263715143`*^9}, {
  3.8387513239213686`*^9, 3.8387513326728215`*^9}, {3.8387516509648647`*^9, 
  3.838751669703943*^9}, {3.8387519009917946`*^9, 3.8387519607890387`*^9}, {
  3.8387519973333435`*^9, 3.8387520123257265`*^9}, {3.8387529092553153`*^9, 
  3.838752936014163*^9}, {3.8387532720113516`*^9, 3.838753369365776*^9}, {
  3.838753435559259*^9, 3.838753576049696*^9}, {3.8387536643692913`*^9, 
  3.8387536650570917`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"b86aeecc-0489-4e89-a119-529dcdf146e4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "127", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322533555516605`*^9, 3.832253361269065*^9}, {
  3.832253446867033*^9, 3.8322534494137745`*^9}, {3.832839667586445*^9, 
  3.8328396677738934`*^9}, {3.8328408072546606`*^9, 3.832840807613947*^9}, {
  3.833029364314745*^9, 3.8330293644240775`*^9}, {3.833230094423483*^9, 
  3.833230095454486*^9}, {3.835879972662428*^9, 3.835879973120596*^9}, {
  3.837336922284794*^9, 3.83733692339392*^9}, {3.8373617464170246`*^9, 
  3.837361746870019*^9}, {3.837469082921468*^9, 3.8374690836088696`*^9}, {
  3.8387086856932244`*^9, 
  3.8387086862555914`*^9}},ExpressionUUID->"1e38f34e-95f5-4fee-bb1d-\
333cf58772e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "PrincipalMinors", ",", "T1", ",", "T2", ",", "T3", ",", "Hm", ",", "m", 
    ",", "all"}], "]"}], ";", 
  RowBox[{
   RowBox[{"PrincipalMinors", "[", 
    RowBox[{"Hm_", ",", "all_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Returns", " ", "the", " ", 
       StyleBox["leading",
        FontSlant->"Italic"], " ", 
       RowBox[{"(", 
        StyleBox["all",
         FontSlant->"Italic"], ")"}], " ", "principal", " ", "minors", " ", 
       "of", " ", "the", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], " ", "\[Times]", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], " ", "Hankel", " ", "matrix", " ", 
       "Hm", " ", "for", " ", "all"}], " ", "=", " ", 
      RowBox[{"0", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[NotEqual]", " ", "0"}], ")"}], "."}]}]}], "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "mp1", ",", "R", ",", "n", ",", "symb", ",", "k", ",", "i", ",", "j", 
       ",", "ss", ",", "l", ",", "Hx"}], "}"}], ",", 
     RowBox[{
      RowBox[{"mp1", "=", 
       RowBox[{"Length", "[", "Hm", "]"}]}], 
      RowBox[{"(*", " ", 
       RowBox[{"m", "+", "1"}], " ", "*)"}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"Range", "[", "mp1", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"all", "\[Equal]", "0"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "=", "mp1"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<The \!\(\*StyleBox[\"leading\",FontColor->RGBColor[1, 0, 0]]\
\) principal minors (PMs):\>\"", ",", "Gray", ",", "Bold", ",", "14"}], "]"}],
            "]"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "=", 
           RowBox[{
            RowBox[{"2", "^", "mp1"}], " ", "-", "1"}]}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*StyleBox[\"All\",FontColor->RGBColor[1, 0, 0]]\) \
principal minors (PMs):\>\"", ",", "Gray", ",", "Bold", ",", "14"}], "]"}], 
           "]"}]}], ")"}]}], "]"}], ";", 
      RowBox[{"symb", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"all", "\[Equal]", "0"}], ",", 
         RowBox[{"Rotate", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\[Alpha]", 
             StyleBox[",",
              FontWeight->"Plain"], 
             StyleBox["Bold",
              FontWeight->"Plain"], 
             StyleBox[",",
              FontWeight->"Plain"], 
             StyleBox["14",
              FontWeight->"Plain"]}], 
            StyleBox["]",
             FontWeight->"Plain"]}], ",", 
           RowBox[{"12", "Degree"}]}], "]"}], ",", 
         RowBox[{"Rotate", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\[Beta]", 
             StyleBox[",",
              FontWeight->"Plain"], 
             StyleBox["Bold",
              FontWeight->"Plain"], 
             StyleBox[",",
              FontWeight->"Plain"], 
             StyleBox["14",
              FontWeight->"Plain"]}], 
            StyleBox["]",
             FontWeight->"Plain"]}], 
           StyleBox[",",
            FontWeight->"Plain"], 
           StyleBox[
            RowBox[{"12", "Degree"}],
            FontWeight->"Plain"]}], 
          StyleBox["]",
           FontWeight->"Plain"]}]}], "]"}]}], ";", 
      RowBox[{"k", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ss", "=", 
          RowBox[{"Subsets", "[", 
           RowBox[{"R", ",", 
            RowBox[{"{", "i", "}"}]}], "]"}]}], ";", 
         RowBox[{"l", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"all", "\[Equal]", "0"}], ",", "1", ",", 
            RowBox[{"Length", "[", "ss", "]"}]}], "]"}]}], ";", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{"k", "+", "1"}]}], ";", 
            RowBox[{"Hx", "=", 
             RowBox[{"Hm", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"ss", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"ss", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<PM \>\"", ",", "k", ",", "\"\</\>\"", ",", "n", ",", 
              "\"\< [\>\"", ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{"symb", ",", "k"}], "]"}], ",", "\"\<=\>\"", ",", 
              RowBox[{"ss", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "\"\<]: \>\"", ",", 
              RowBox[{"Det", "[", "Hx", "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "mp1"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.832253598918462*^9, 3.832253631582632*^9}, {
   3.8322553032944555`*^9, 3.832255353563964*^9}, {3.832255466644004*^9, 
   3.8322554674875493`*^9}, {3.8322555664642334`*^9, 3.8322555703695583`*^9}, 
   3.8322564640423613`*^9, 3.8344757754020586`*^9, 3.8344760393013144`*^9, {
   3.8344763799219465`*^9, 3.8344763934812193`*^9}, {3.8344764926143646`*^9, 
   3.834476493988556*^9}, 3.834492802082925*^9, {3.8344929104480305`*^9, 
   3.8344929115566797`*^9}, 3.8344929964701643`*^9, {3.834493147130188*^9, 
   3.834493149395067*^9}, {3.83450380643622*^9, 3.834504088807641*^9}, {
   3.8345042355387135`*^9, 3.8345042936187897`*^9}, {3.834504348387142*^9, 
   3.8345043489807267`*^9}, {3.8345045219868717`*^9, 3.834504533936902*^9}, {
   3.8345046208888435`*^9, 3.834504624981615*^9}, {3.8345047156032157`*^9, 
   3.834504718587088*^9}, {3.8345048363720813`*^9, 3.8345048998202906`*^9}, {
   3.8345056434580765`*^9, 3.8345056605790567`*^9}, {3.834505729796666*^9, 
   3.8345057863619285`*^9}, {3.8345058234313226`*^9, 
   3.8345059323955507`*^9}, {3.8345060298257275`*^9, 
   3.8345060325748177`*^9}, {3.8345065145594177`*^9, 3.834506572389545*^9}, {
   3.8345066058811965`*^9, 3.8345066146764603`*^9}, {3.834506670553926*^9, 
   3.834506676443161*^9}, {3.8345069169729576`*^9, 3.834506922550127*^9}, {
   3.83466597354585*^9, 3.834665981575205*^9}, {3.8364346804598055`*^9, 
   3.8364346915665655`*^9}, {3.8368608922502155`*^9, 
   3.8368608993110795`*^9}, {3.8368609492052717`*^9, 
   3.8368609524232635`*^9}, {3.8383289882484303`*^9, 3.838328992513104*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7c0ffb81-166a-4791-b3fc-195ab808eac4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "2"}], 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"T1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["\"\<\!\(\*SubscriptBox[\(G\), \(\[Infinity]\)]\)\>\"", 
      RowBox[{"j", "+", "1"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"T2", "=", 
   RowBox[{"PrependTo", "[", 
    RowBox[{"T1", ",", "\[HBar]"}], "]"}]}], ";", 
  RowBox[{"T3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["\"\<\!\(\*SubscriptBox[\(G\), \(\[Infinity]\)]\)\>\"", 
      RowBox[{"j", "+", "1"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "m", ",", 
       RowBox[{"2", "m"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Hm", "=", 
   RowBox[{"HankelMatrix", "[", 
    RowBox[{"T2", ",", "T3"}], "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    SubscriptBox["\"\<\[DoubleStruckCapitalH]\>\"", "m"], ",", "\"\< = \>\"", 
    ",", 
    RowBox[{"MatrixForm", "[", "Hm", "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8322554729237814`*^9, 3.8322554783131347`*^9}, {
  3.8322561641442084`*^9, 3.832256242688656*^9}, {3.8322563943872957`*^9, 
  3.832256400620185*^9}, {3.832256690338093*^9, 3.8322567043972645`*^9}, {
  3.8322570725737457`*^9, 3.8322570861486874`*^9}, {3.8322571613335953`*^9, 
  3.8322571679418983`*^9}, {3.8322579953764706`*^9, 3.832258013309245*^9}, {
  3.83404847672626*^9, 3.8340484815688543`*^9}, {3.8344931957092285`*^9, 
  3.834493195912282*^9}, {3.834493239073787*^9, 3.834493239167708*^9}, {
  3.834505534936323*^9, 3.834505549026722*^9}, {3.8345061359721155`*^9, 
  3.8345061404090586`*^9}, {3.8345062902879734`*^9, 3.8345063427917137`*^9}, {
  3.8345067737097006`*^9, 3.834506774506876*^9}, {3.8345068118574476`*^9, 
  3.8345068441467185`*^9}, {3.8371665034117403`*^9, 3.8371665074420505`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e6f02b57-a7b0-42f2-8e47-5ebac0a064b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"all", "=", "0"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"0", " ", "=", " ", "Leading"}], ",", " ", 
    RowBox[{"1", " ", "=", " ", 
     RowBox[{
      RowBox[{"All", " ", "--"}], " ", "To", " ", "be", " ", "varied"}]}]}], 
   "*)"}], ";", 
  RowBox[{"PrincipalMinors", "[", 
   RowBox[{"Hm", ",", "all"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.834475828764946*^9, {3.834504326392309*^9, 3.834504334936734*^9}, {
   3.83450498997092*^9, 3.8345049902369533`*^9}, {3.834505180879548*^9, 
   3.834505181223216*^9}, {3.834505221666814*^9, 3.83450522179177*^9}, {
   3.8345053854407454`*^9, 3.834505385924522*^9}, {3.8345059769631777`*^9, 
   3.834505977103753*^9}, {3.834506408854268*^9, 3.8345064271780844`*^9}, {
   3.834506634515052*^9, 3.8345066348592095`*^9}, {3.8345066937359285`*^9, 
   3.8345067074044905`*^9}, {3.8345067887535067`*^9, 
   3.8345067889878435`*^9}, {3.8345068594551544`*^9, 
   3.8345068904014454`*^9}, {3.834506929954626*^9, 3.834506930391569*^9}, {
   3.8345069605880375`*^9, 3.8345069609317055`*^9}, {3.834507105194605*^9, 
   3.834507126314624*^9}, {3.834666114031617*^9, 3.8346661323866634`*^9}, {
   3.8364347265118093`*^9, 3.836434739211634*^9}, {3.836861030124011*^9, 
   3.8368610379812145`*^9}, {3.83716651417482*^9, 3.837166517205388*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"cd71a6be-a99a-420a-b97c-6783f7404669"],

Cell[BoxData[
 RowBox[{
  RowBox[{"all", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"0", " ", "=", " ", "Leading"}], ",", " ", 
    RowBox[{"1", " ", "=", " ", 
     RowBox[{
      RowBox[{"All", " ", "--"}], " ", "To", " ", "be", " ", "varied"}]}]}], 
   "*)"}], ";", 
  RowBox[{"PrincipalMinors", "[", 
   RowBox[{"Hm", ",", "all"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838536493896433*^9, 3.8385364940365705`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"2127c9e4-304f-4d1c-81b3-f5ec029bae1e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "128", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322578289790373`*^9, 3.8322578356649637`*^9}, {
  3.832258030688575*^9, 3.832258031907029*^9}, {3.832839672116637*^9, 
  3.8328396725848703`*^9}, {3.832840812206629*^9, 3.832840812534666*^9}, {
  3.833029368641864*^9, 3.8330293687980585`*^9}, {3.8332301037489634`*^9, 
  3.8332301042336874`*^9}, {3.8358799819994555`*^9, 3.835879982745021*^9}, {
  3.8373369309078307`*^9, 3.8373369320953503`*^9}, {3.8373617533372545`*^9, 
  3.837361753587208*^9}, {3.837469303916213*^9, 3.8374693046508064`*^9}, {
  3.83870869987776*^9, 
  3.8387087003303823`*^9}},ExpressionUUID->"cb79626a-4e5b-404c-b853-\
549e039d0db6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "rec", ",", "Y", ",", "NMn", ",", "f", ",", "r0", ",", "r1", ",", "n"}], 
   "]"}], ";", 
  RowBox[{"rec", "=", " ", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"k", "+", "1"}], "]"}], " ", "\[Equal]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", " ", "-", " ", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\[Alpha]", ",", 
          RowBox[{"k", "+", "1"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Y", "[", "k", "]"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Beta]", ",", "k"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"k", "-", "1"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"NMn", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"{", 
      RowBox[{"N0_", ",", "N1_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"First", "[", 
    RowBox[{"RecurrenceTable", "[", 
     RowBox[{
      RowBox[{"rec", "&&", 
       RowBox[{
        RowBox[{"Y", "[", "0", "]"}], "\[Equal]", "N0"}], "&&", 
       RowBox[{
        RowBox[{"Y", "[", "1", "]"}], "\[Equal]", "N1"}]}], ",", "Y", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"\[Alpha]", ",", "0"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Subscript", "[", 
      RowBox[{"\[Beta]", ",", "0"}], "]"}], 
     RowBox[{
      RowBox[{"NMn", "[", 
       RowBox[{"n", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "/", 
      RowBox[{"NMn", "[", 
       RowBox[{"n", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"z", "-", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[Alpha]", ",", "1"}], "]"}]}]}], "}"}]}], "]"}]}]}]}]}],
   " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"alpha_", "0"}], " ", "+", " ", 
    RowBox[{"beta_", "0", " ", "N_n", 
     RowBox[{
      RowBox[{"(", "z", ")"}], "/", "M_n"}], 
     RowBox[{"(", "z", ")"}]}]}], " ", "*)"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQvcqP5eqWmjeOH9Lrb4NorqhfBluBNMNqQxMQfaXZ
8j6INmtwA9MuCx7mbwPScfM/gOlZAXylIPqPvwSY/sLw2XMXkN4y39wHRBfw
50WB6Kqq3dEg+nZRVgGIvndDsghEnxB+Xgei2aay1YNooXeJS8H8rFIw/SDI
XmA3kBbwWgSmVxeulwPRvJ/Pg+nPDy00QHRAQgCYvv7zpx6IFgnzMgTRj/S7
rhb3Au3j3nodRJe93upZAqSfnK/2BtGG6fJF14H0rZcGYLpMMvXkiUlvHDtW
Vp4G0VeXOV8D0TenV10H0a0t57deAdJzTNftAtEAmCKwqQ==
  "],
 CellLabel->"In[52]:=",ExpressionUUID->"f4ae1fc5-a5b4-45b2-90d1-8b3fd2f4f311"],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<SymbolicC`\>\"", "]"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"f3cf4f71-e079-4369-b466-c88f344af2a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "3"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.834048449523512*^9, 3.834048454928462*^9}, {
  3.837166524344411*^9, 3.8371665276717005`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"070d5191-5340-4c39-860b-64cccf74a4da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{"f", "[", 
    RowBox[{"z", ",", "n"}], "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Superscript", "[", 
     RowBox[{
      OverscriptBox["f", "~"], ",", 
      RowBox[{
       RowBox[{"CParentheses", "[", "n", "]"}], "//", "ToCCodeString"}]}], 
     "]"}], ",", "\"\<(z) = \>\"", ",", "r0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8234895400959773`*^9, 3.8234895461258144`*^9}, {
   3.823491209961014*^9, 3.823491210367526*^9}, {3.8322589738500986`*^9, 
   3.832258974865487*^9}, {3.8368612407736416`*^9, 3.836861429995018*^9}, {
   3.836861460487782*^9, 3.8368615809277735`*^9}, {3.8368616168102956`*^9, 
   3.8368616546607533`*^9}, {3.8368617584488106`*^9, 3.836861840913755*^9}, {
   3.836861906866666*^9, 3.836861961385557*^9}, {3.836862030931319*^9, 
   3.8368620427254558`*^9}, {3.8368620792637396`*^9, 3.836862107319933*^9}, {
   3.836862151668536*^9, 3.836862172397997*^9}, 3.8368623223728247`*^9, {
   3.836862684004959*^9, 3.8368627207310143`*^9}, {3.836862774952311*^9, 
   3.8368628085540695`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"f6e53f2f-11e4-4545-b7c1-e94278019526"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"Apart", "[", 
    RowBox[{"r0", ",", "z"}], "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Superscript", "[", 
     RowBox[{
      OverscriptBox["f", "~"], ",", 
      RowBox[{
       RowBox[{"CParentheses", "[", "n", "]"}], "//", "ToCCodeString"}]}], 
     "]"}], ",", "\"\<(z) = \>\"", ",", "r1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.832258979114483*^9, 3.832258981285393*^9}, {
  3.836862910248869*^9, 3.8368629160127783`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"be058835-d518-4f56-b8e6-e4e0b2067918"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"f", ",", "r2", ",", "s0"}], "]"}], ";", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"\[Alpha]", ",", "0"}], "]"}], "-", 
    RowBox[{"ContinuedFractionK", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Beta]", ",", 
         RowBox[{"j", "-", "1"}]}], "]"}]}], ",", 
      RowBox[{"z", "-", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Alpha]", ",", "j"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"Continued", "-", 
    RowBox[{"fraction", " ", "expansion"}]}], " ", "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.835078119142989*^9, 3.8350781290156612`*^9}, 
   3.8350782827763357`*^9, {3.8350788952065735`*^9, 3.8350788964250355`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"e6d6c654-496c-4df4-bf05-7033b85395bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "=", 
   RowBox[{"f", "[", 
    RowBox[{"z", ",", "n"}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Continued", "-", 
    RowBox[{"fraction", " ", "expansion"}]}], " ", "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Superscript", "[", 
     RowBox[{
      OverscriptBox["f", "~"], ",", 
      RowBox[{
       RowBox[{"CParentheses", "[", "n", "]"}], "//", "ToCCodeString"}]}], 
     "]"}], ",", "\"\<(z) = \>\"", ",", "s0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.832258540195428*^9, 3.83225855257193*^9}, 
   3.8350782789335237`*^9, {3.835078742820738*^9, 3.835078745194831*^9}, {
   3.835078899767539*^9, 3.8350789006740327`*^9}, {3.8368628567771316`*^9, 
   3.836862865853075*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"f67a2584-018d-4007-9840-a269b1908250"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"Apart", "[", 
    RowBox[{"s0", ",", "z"}], "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Superscript", "[", 
     RowBox[{
      OverscriptBox["f", "~"], ",", 
      RowBox[{
       RowBox[{"CParentheses", "[", "n", "]"}], "//", "ToCCodeString"}]}], 
     "]"}], ",", "\"\<(z) = \>\"", ",", "r2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8350789057665854`*^9, 3.835078907984812*^9}, {
  3.8368629314157677`*^9, 3.836862937804564*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"62c7672b-ed0e-40bb-8c30-d6b50dbdb695"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"r1", "-", "r2"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Test", " ", "-", " ", 
    RowBox[{"Correct", " ", 
     RowBox[{"outcome", ":", " ", "0"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8322590302269583`*^9, 3.832259030524247*^9}, {
  3.832461922186466*^9, 3.8324619223431363`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"10d27b02-6870-4c67-a193-0644da93b2b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"rec", ",", "PQn", ",", "f", ",", "r3", ",", " ", "r4"}], "]"}], 
  ";", 
  RowBox[{"rec", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Beta]", ",", "k"}], "]"}], "]"}], 
      RowBox[{"y", "[", 
       RowBox[{"k", "-", "1"}], "]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"k", "+", "1"}]}], "]"}], " ", 
      RowBox[{"y", "[", "k", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Beta]", ",", 
         RowBox[{"k", "+", "1"}]}], "]"}], "]"}], " ", 
      RowBox[{"y", "[", 
       RowBox[{"k", "+", "1"}], "]"}]}]}], " ", "\[Equal]", " ", 
    RowBox[{"z", " ", 
     RowBox[{"y", "[", "k", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"PQn", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"{", 
      RowBox[{"PQ0_", ",", "PQ1_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"First", "[", 
    RowBox[{"RecurrenceTable", "[", 
     RowBox[{
      RowBox[{"rec", " ", "&&", 
       RowBox[{
        RowBox[{"y", "[", "0", "]"}], "\[Equal]", "PQ0"}], "&&", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], "\[Equal]", "PQ1"}]}], ",", "y", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"\[Alpha]", ",", "0"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Subscript", "[", 
      RowBox[{"\[Beta]", ",", "0"}], "]"}], 
     RowBox[{
      RowBox[{"PQn", "[", 
       RowBox[{"n", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"s", ",", "0"}], "]"}], 
             RowBox[{"Subscript", "[", 
              RowBox[{"\[Beta]", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], 
       "]"}], "/", 
      RowBox[{"PQn", "[", 
       RowBox[{"n", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Subscript", "[", 
             RowBox[{"s", ",", "0"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "-", 
             RowBox[{"Subscript", "[", 
              RowBox[{"\[Alpha]", ",", "1"}], "]"}]}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"s", ",", "0"}], "]"}], 
             RowBox[{"Subscript", "[", 
              RowBox[{"\[Beta]", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], 
       "]"}]}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"alpha_", "0"}], " ", "+", " ", 
    RowBox[{"beta_", "0", " ", "Q_n", 
     RowBox[{
      RowBox[{"(", "z", ")"}], "/", "P_n"}], 
     RowBox[{
      RowBox[{"(", "z", ")"}], " ", "--"}], " ", "notice", " ", 
     "independence", " ", "on", " ", "the", " ", "value", " ", "of", " ", 
     SubscriptBox["s", "0"]}]}], " ", "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.8234795486818943`*^9, 3.823479713094364*^9}, {
   3.8234797857648153`*^9, 3.8234797900293846`*^9}, {3.8234798489530683`*^9, 
   3.823479849421702*^9}, {3.8234801087363195`*^9, 3.823480132715067*^9}, {
   3.8234806602760887`*^9, 3.8234806736476407`*^9}, {3.823481905178094*^9, 
   3.8234819180969334`*^9}, {3.8234822696396966`*^9, 3.823482270045845*^9}, {
   3.823483134776312*^9, 3.8234831414157314`*^9}, {3.8234904479897275`*^9, 
   3.8234905107406473`*^9}, {3.8234906077213373`*^9, 
   3.8234906101426373`*^9}, {3.823490907021118*^9, 3.823490908427038*^9}, 
   3.8234909599934072`*^9, {3.8324622391502438`*^9, 3.8324622411029854`*^9}, {
   3.835053277053475*^9, 3.8350532930905714`*^9}, {3.835053404729536*^9, 
   3.8350534059811745`*^9}, {3.835053766982082*^9, 3.8350537724065723`*^9}, {
   3.835078146339693*^9, 3.8350781777541723`*^9}, {3.8350783510727262`*^9, 
   3.8350783623982058`*^9}, {3.8363507188120265`*^9, 
   3.8363507732836056`*^9}, {3.836350989395564*^9, 3.836351036509789*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"bf7d1558-7999-4ba7-920e-ec856c74828a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"z", ",", "n"}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"s", ",", "0"}], "]"}], " ", ">", " ", "0"}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Superscript", "[", 
     RowBox[{
      OverscriptBox["f", "~"], ",", 
      RowBox[{
       RowBox[{"CParentheses", "[", "n", "]"}], "//", "ToCCodeString"}]}], 
     "]"}], ",", "\"\<(z) = \>\"", ",", "r3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.832258700916483*^9, 3.8322587020255947`*^9}, {
  3.836350902681872*^9, 3.8363509343150616`*^9}, {3.8368629544100237`*^9, 
  3.836862961970745*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"76100fb7-2706-46b6-9a5f-3fc8ce703e6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"Apart", "[", 
    RowBox[{"r3", ",", "z"}], "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Superscript", "[", 
     RowBox[{
      OverscriptBox["f", "~"], ",", 
      RowBox[{
       RowBox[{"CParentheses", "[", "n", "]"}], "//", "ToCCodeString"}]}], 
     "]"}], ",", "\"\<(z) = \>\"", ",", "r4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8322587715681095`*^9, 3.8322587815813766`*^9}, {
  3.8368629766550975`*^9, 3.836862983325163*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"f9ad9b1b-4801-48ba-8f5a-d07dad1ae21b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"r1", "-", "r4"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Test", " ", "-", " ", 
    RowBox[{"Correct", " ", 
     RowBox[{"outcome", ":", " ", "0"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8322587979837785`*^9, 3.8322587982019854`*^9}, {
  3.832259044536562*^9, 3.8322590449114776`*^9}, {3.832462035956871*^9, 
  3.832462036128698*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"4d3f80ae-4a5e-4030-8d66-c85d9a0c8e1a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "132", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832259291781457*^9, 3.8322593160105786`*^9}, {
  3.8328396793805647`*^9, 3.8328396795211334`*^9}, {3.832840818845684*^9, 
  3.832840820017289*^9}, {3.833029376796179*^9, 3.833029377655339*^9}, {
  3.8332301175586843`*^9, 3.833230117808182*^9}, {3.834253297091572*^9, 
  3.834253297497715*^9}, {3.8358799905210156`*^9, 3.8358799907620497`*^9}, {
  3.8363557210798903`*^9, 3.8363557213295236`*^9}, {3.836478569792412*^9, 
  3.8364785704328294`*^9}, {3.8373369520594263`*^9, 3.837336952559002*^9}, {
  3.8373617718638687`*^9, 3.8373617730823317`*^9}, {3.8374690929031544`*^9, 
  3.8374690947152305`*^9}, {3.8374693348936796`*^9, 3.837469336502678*^9}, {
  3.8387087081413994`*^9, 
  3.838708708453515*^9}},ExpressionUUID->"136891a0-f56c-4291-821a-\
1713db767458"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"p", ",", "q", ",", "w"}], "]"}], ";", 
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"z_", ",", "zeta_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"ChebyshevT", "[", 
     RowBox[{"n", ",", "z"}], "]"}], " ", "-", 
    RowBox[{"zeta", " ", 
     RowBox[{"ChebyshevT", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "z"}], "]"}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["P", "n"], 
    RowBox[{"(", "z", ")"}]}], " ", "*)"}], ";", 
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"z_", ",", "zeta_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"ChebyshevU", "[", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", "z"}], "]"}], " ", "-", 
    RowBox[{"zeta", " ", 
     RowBox[{"ChebyshevU", "[", 
      RowBox[{
       RowBox[{"n", "-", "2"}], ",", "z"}], "]"}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["Q", "n"], 
    RowBox[{"(", "z", ")"}]}], " ", "*)"}], ";", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"z_", ",", "zeta_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"q", "[", 
      RowBox[{"z", ",", "zeta", ",", "n"}], "]"}]}], "/", 
    RowBox[{"p", "[", 
     RowBox[{"z", ",", "zeta", ",", "n"}], "]"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["w", "n"], 
    RowBox[{"(", "z", ")"}]}], " ", "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.8233175827168317`*^9, 3.823317633704912*^9}, {
  3.8364405714220424`*^9, 3.836440599961838*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"73cf96b2-5895-4228-b959-ad1a9261b683"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "133", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322596543477097`*^9, 3.8322596708128424`*^9}, {
  3.8328396828016467`*^9, 3.832839682957858*^9}, {3.832840823172804*^9, 
  3.832840823515996*^9}, {3.8330293809197235`*^9, 3.8330293810451803`*^9}, {
  3.8332301224476957`*^9, 3.8332301227762203`*^9}, {3.8342533027933483`*^9, 
  3.834253303090172*^9}, {3.8358799957844305`*^9, 3.835879996115034*^9}, {
  3.8363557280466967`*^9, 3.8363557284062967`*^9}, {3.8364785740100117`*^9, 
  3.836478574697529*^9}, {3.837336956855277*^9, 3.837336957729657*^9}, {
  3.837361786110486*^9, 3.8373617872821465`*^9}, {3.838708715342836*^9, 
  3.8387087156396427`*^9}},ExpressionUUID->"9ed3108c-7ee8-4b9b-af79-\
c72e87d475b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "rec", ",", "f", ",", "y", ",", "j", ",", "Tn", ",", "Un", ",", "n", ",", 
    "T", ",", "U"}], "]"}], ";", 
  RowBox[{"rec", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"y", "[", 
       RowBox[{"j", "-", "1"}], "]"}], "/", "2"}], "+", " ", 
     RowBox[{
      RowBox[{"y", "[", 
       RowBox[{"j", "+", "1"}], "]"}], "/", "2"}]}], "\[Equal]", " ", 
    RowBox[{"z", " ", 
     RowBox[{"y", "[", "j", "]"}]}]}]}], ";", " ", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"{", 
      RowBox[{"y0_", ",", "y1_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"First", "[", 
    RowBox[{"RecurrenceTable", "[", 
     RowBox[{
      RowBox[{"rec", "&&", 
       RowBox[{
        RowBox[{"y", "[", "0", "]"}], "\[Equal]", "y0"}], "&&", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], "\[Equal]", "y1"}]}], ",", "y", ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "n", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Tn", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"n", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z"}], "}"}]}], "]"}], ",", "z"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Un", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"n", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"2", "z"}]}], "}"}]}], "]"}], ",", "z"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8234426178346167`*^9, 3.8234427310726557`*^9}, {
  3.8236809155756145`*^9, 3.8236809237455816`*^9}, {3.82368114123472*^9, 
  3.8236811831779647`*^9}, {3.823681501304398*^9, 3.823681512614217*^9}, {
  3.823681575833805*^9, 3.8236815762087145`*^9}, {3.823681912254648*^9, 
  3.823681942966509*^9}, {3.8322601091289525`*^9, 3.832260132373475*^9}, {
  3.8385357733339148`*^9, 3.8385357752239075`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"8047bc2e-7a7e-4d8c-ae42-79ff20d3a468"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox["Illustration",
   FontColor->RGBColor[0, 0.67, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8236884406942863`*^9, 3.823688444255949*^9}, {
  3.8322861982320113`*^9, 3.8322862008247213`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"54c85d5b-b708-4334-bfab-94b291019dad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "10"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.8236814203567905`*^9, 3.8236814349292145`*^9}, 
   3.823681487651389*^9, {3.823682129032257*^9, 3.8236821292822094`*^9}, 
   3.823682177723976*^9, {3.823682294227985*^9, 3.8236822955088663`*^9}, 
   3.8236884475212216`*^9, {3.832260080885598*^9, 3.8322600918830166`*^9}, {
   3.8371665551808767`*^9, 3.837166557758487*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"963a7961-06e3-48fe-8f44-aaca61b0188b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"T", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
    RowBox[{"Tn", "[", 
     RowBox[{"n", ",", "z"}], "]"}], ",", " ", 
    "\"\<  (Recursively determined)\>\""}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"T", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
    RowBox[{"ChebyshevT", "[", 
     RowBox[{"n", ",", "z"}], "]"}], ",", " ", "\"\<  (Standard)\>\""}], 
   "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"U", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
    RowBox[{"Un", "[", 
     RowBox[{"n", ",", "z"}], "]"}], ",", 
    "\"\<  (Recursively determined)\>\""}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"U", ",", "n"}], "]"}], ",", "\"\<(z) = \>\"", ",", 
    RowBox[{"ChebyshevU", "[", 
     RowBox[{"n", ",", "z"}], "]"}], ",", " ", "\"\<  (Standard)\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8234420496428823`*^9, 3.823442078839141*^9}, {
   3.8234421089883337`*^9, 3.8234421091910353`*^9}, {3.823442144713975*^9, 
   3.8234421506816373`*^9}, {3.8234422095252657`*^9, 3.823442217054781*^9}, {
   3.8234424531729994`*^9, 3.823442483260004*^9}, 3.8236811226921425`*^9, {
   3.8236812033138795`*^9, 3.8236812076409864`*^9}, {3.8236813961905813`*^9, 
   3.823681398752481*^9}, {3.8236815176283445`*^9, 3.823681520940481*^9}, {
   3.8236815534949355`*^9, 3.8236815541826468`*^9}, {3.823681588627342*^9, 
   3.823681590783427*^9}, {3.823682013918274*^9, 3.823682025790845*^9}, {
   3.8368646627162685`*^9, 3.836864717720351*^9}, {3.8368648784637346`*^9, 
   3.836864879025755*^9}, {3.836864925858465*^9, 3.8368649564453645`*^9}, {
   3.8368651032545347`*^9, 3.836865136934107*^9}, {3.8368652687780914`*^9, 
   3.836865271527087*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"c5620d64-e168-4ad4-801f-7a131aba3a6b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Ref", ".", " ", 
    RowBox[{"[", "134", "]"}]}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322603026030693`*^9, 3.8322603174750566`*^9}, {
  3.832839687206852*^9, 3.832839687425552*^9}, {3.8328408298587337`*^9, 
  3.832840830046219*^9}, {3.8330293855749035`*^9, 3.833029385715501*^9}, {
  3.8332301281968293`*^9, 3.8332301285713024`*^9}, {3.8342533082451997`*^9, 
  3.834253308604483*^9}, {3.8358800007526226`*^9, 3.8358800010822134`*^9}, {
  3.836355734811045*^9, 3.836355735248126*^9}, {3.836478579305684*^9, 
  3.8364785799302483`*^9}, {3.8373369632911806`*^9, 3.8373369637126417`*^9}, {
  3.8373617911096764`*^9, 3.8373617924403152`*^9}, {3.8387087204510155`*^9, 
  3.83870872060723*^9}},ExpressionUUID->"2928146e-5e09-4458-9ac8-\
be9d25480b19"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "p", ",", "q", ",", "w", ",", "sj", ",", "n", ",", "j", ",", "j1", ",", 
    "t"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"z_", ",", "t_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ChebyshevT", "[", 
     RowBox[{"n", ",", "z"}], "]"}], "-", 
    RowBox[{"t", " ", 
     RowBox[{"ChebyshevT", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "z"}], "]"}]}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["P", "n"], 
    RowBox[{"(", "z", ")"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"z_", ",", "t_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ChebyshevU", "[", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", "z"}], "]"}], "-", 
    RowBox[{"t", " ", 
     RowBox[{"ChebyshevU", "[", 
      RowBox[{
       RowBox[{"n", "-", "2"}], ",", "z"}], "]"}]}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["Q", "n"], 
    RowBox[{"(", "z", ")"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"z_", ",", "t_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"q", "[", 
      RowBox[{"z", ",", "t", ",", "n"}], "]"}]}], "/", 
    RowBox[{"p", "[", 
     RowBox[{"z", ",", "t", ",", "n"}], "]"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["w", "n"], 
    RowBox[{"(", 
     RowBox[{"z", ",", "\[Tau]"}], ")"}]}], "*)"}], ";", 
  RowBox[{
   RowBox[{"sj", "[", 
    RowBox[{"j_", ",", "t_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "sol", ",", "z", ",", "x", ",", "k"}], "}"}], ",", 
     RowBox[{
      RowBox[{"sol", "=", 
       RowBox[{"z", "/.", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"z", ",", "t", ",", 
              RowBox[{"n", "+", "1"}]}], "]"}], "\[Equal]", "0"}], " ", "&&", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "\[LessEqual]", " ", "z", "\[LessEqual]",
             " ", "1"}]}], ",", "z", ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "120"}]}], "]"}]}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "k", "]"}], "=", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{"-", " ", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "t", ",", 
              RowBox[{"n", "+", "1"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"sol", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"f", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "k", "]"}], "*", 
          RowBox[{
           RowBox[{"sol", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", "j"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], 
      RowBox[{"(*", 
       StyleBox[
        RowBox[{"Eq", ".", " ", 
         RowBox[{"(", 
          RowBox[{"B", ".107"}], ")"}]}],
        FontColor->RGBColor[1, 0.5, 0]], "*)"}], ";", "f"}]}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Returns", " ", "the", " ", "coefficient", " ", "of", " ", 
      RowBox[{"1", "/", 
       SuperscriptBox["z", 
        RowBox[{"j", "+", "1"}]]}], " ", "in", " ", "the", " ", "asymptotic", 
      " ", "series", " ", "expansion", " ", "of"}], " ", "-", 
     RowBox[{
      SubscriptBox["w", 
       RowBox[{"n", "+", "1"}]], 
      RowBox[{"(", 
       RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "for", " ", "z"}]}], " ", 
    "\[RightArrow]", " ", 
    RowBox[{"\[Infinity]", "."}]}], "*)"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8322605988951707`*^9, 3.832260657365776*^9}, {
   3.8322804269144945`*^9, 3.8322804579072256`*^9}, 3.832280500491053*^9, {
   3.832280883244314*^9, 3.8322808867751894`*^9}, {3.8322810958703394`*^9, 
   3.8322811095551195`*^9}, 3.8322812112571917`*^9, {3.832281510184465*^9, 
   3.832281576608021*^9}, {3.832281666618736*^9, 3.832281679068934*^9}, {
   3.8322826379219294`*^9, 3.8322826892068405`*^9}, {3.832282861274728*^9, 
   3.832282869132167*^9}, {3.832283374058447*^9, 3.832283375588849*^9}, {
   3.8322841024923296`*^9, 3.8322841063971844`*^9}, {3.832284137968421*^9, 
   3.8322841407021494`*^9}, {3.8322841719760857`*^9, 3.8322841755997915`*^9}, 
   3.83228421065409*^9, {3.8363856351645947`*^9, 3.8363857436558905`*^9}, {
   3.836385818497737*^9, 3.8363859576684713`*^9}, {3.836386253489298*^9, 
   3.8363862671895237`*^9}, {3.836386382896727*^9, 3.8363863857554874`*^9}, {
   3.8371554659452977`*^9, 3.837155470491193*^9}, {3.8371555008902435`*^9, 
   3.8371555169173956`*^9}, {3.8371564200221987`*^9, 
   3.8371564236622996`*^9}, {3.837156947514249*^9, 3.8371569480140944`*^9}, {
   3.837157224662877*^9, 3.837157232348521*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"5ffbb5a2-a330-4327-a398-aa3bb601c2a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{
  3.83226071986576*^9, {3.837166563303625*^9, 3.837166567334282*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"c5177da9-17b5-4e45-acf2-d48ca2e06062"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Subscript", "[", 
    RowBox[{
     RowBox[{"-", 
      OverscriptBox["w", "~"]}], ",", 
     RowBox[{"n", "+", "1"}]}], "]"}], ",", "\"\<(z,\[Tau]) ~ \>\"", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"z", ",", "\[Tau]", ",", 
         RowBox[{"n", "+", "1"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "Infinity", ",", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "+", "4"}]}], "}"}]}], "]"}], "]"}], ",", 
   "\"\<  for z \[RightArrow] \[Infinity].\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.8368637173038073`*^9, 3.836863898339466*^9}, {
  3.836864319101699*^9, 3.8368644876560493`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"9e67557d-00c8-4457-b11b-61232f454894"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox["Test",
   FontColor->RGBColor[0, 0.67, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.836386322660569*^9, 3.8363863259101133`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"62f860dd-412b-451a-86ba-6b26538a8415"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Do", " ", "not", " ", "change"}], "*)"}], ";", 
  RowBox[{"j", "=", "6"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"j1", "=", 
   RowBox[{"j", "+", "1"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"c", ",", "j1"}], "]"}], ",", "\"\< = \>\"", ",", 
    RowBox[{"Rationalize", "[", 
     RowBox[{"sj", "[", 
      RowBox[{"j", ",", "t", ",", "n"}], "]"}], "]"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "coefficient", " ", "of", " ", 
    RowBox[{"1", "/", 
     RowBox[{"z", "^", 
      RowBox[{"{", 
       RowBox[{"j", "+", "1"}], "}"}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.832261104355796*^9, 3.832261104355796*^9}, {
   3.8322641166361895`*^9, 3.8322641191062307`*^9}, {3.8322641616077075`*^9, 
   3.8322641621742277`*^9}, {3.83226427407676*^9, 3.8322642745420246`*^9}, {
   3.832264311462261*^9, 3.8322643285844526`*^9}, {3.8322645143701153`*^9, 
   3.83226451492749*^9}, {3.832264774205311*^9, 3.83226477469316*^9}, {
   3.832280255688852*^9, 3.832280264296218*^9}, {3.832280294773485*^9, 
   3.8322803172989817`*^9}, {3.8322804884782457`*^9, 
   3.8322804892432055`*^9}, {3.8322806035451255`*^9, 3.83228068179248*^9}, {
   3.832281120333858*^9, 3.832281120552563*^9}, 3.8322812203175697`*^9, {
   3.832281280550588*^9, 3.832281281112959*^9}, {3.8322813713262696`*^9, 
   3.8322813880411005`*^9}, {3.8322816333608756`*^9, 
   3.8322816343137846`*^9}, {3.8322842350082684`*^9, 3.832284248895646*^9}, {
   3.832284355558235*^9, 3.832284356151372*^9}, {3.8322844261511283`*^9, 
   3.832284428228772*^9}, {3.8322848890263667`*^9, 3.83228492542817*^9}, {
   3.8322851666363015`*^9, 3.8322851702599993`*^9}, {3.832499876401327*^9, 
   3.8324998851492424`*^9}, {3.8368654358106675`*^9, 3.836865464517126*^9}, {
   3.8368655304544687`*^9, 3.836865530751521*^9}, {3.837156375204935*^9, 
   3.837156378672895*^9}, {3.8371569591989803`*^9, 3.837156970633816*^9}, {
   3.837166574223294*^9, 3.8371665766758494`*^9}, {3.8374034506178846`*^9, 
   3.837403464724309*^9}, {3.837403517336897*^9, 3.837403532114319*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"36626d52-cb7b-4ba1-8c3c-6dd8442148d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Explicitly-calculated value for \>\"", ",", 
    RowBox[{"Subscript", "[", 
     RowBox[{"c", ",", "j1"}], "]"}], ",", "\"\< = \>\"", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "j1"}]}], ")"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"j1", "/", "2"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j1", "+", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}]}]}]}], 
   "]"}], 
  RowBox[{"(*", 
   StyleBox[
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".169"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8371566670368176`*^9, 3.837156802345142*^9}, {
  3.8371568394298306`*^9, 3.8371568502869596`*^9}, {3.837156902462351*^9, 
  3.837156925300318*^9}, {3.8371570243244095`*^9, 3.837157053161389*^9}, {
  3.8371571044619102`*^9, 3.837157118380134*^9}, {3.8371576963611927`*^9, 
  3.8371576977202325`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"7cd6bb9f-5ce0-44d6-9cae-d05aa4629b2d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Section]\[Section]", " ", 
   StyleBox["3.3",
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox[".1",
    FontColor->RGBColor[1, 0.5, 0]], " ", "and", " ", 
   StyleBox["B",
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox[".4",
    FontColor->RGBColor[1, 0.5, 0]], " ", "of", " ", "the", " ", 
   RowBox[{"publication", ":", " ", 
    RowBox[{"-", " ", 
     StyleBox[
      RowBox[{
      "Not", " ", "included", " ", "in", " ", "the", " ", "body", " ", "of", 
       " ", "the", " ", "publication"}],
      FontColor->RGBColor[0, 0.67, 0]]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8361711677449927`*^9, 3.836171195522026*^9}, 
   3.83617146242828*^9, 3.836171552297789*^9, 3.836865389009544*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"7e52060a-636f-44b1-8cc5-a286810e0e82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "P", ",", "Q", ",", "p", ",", "q", ",", "w", ",", "wct", ",", "rc"}], 
   "]"}], ";", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"ChebyshevT", "[", 
    RowBox[{"n", ",", "z"}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["P", "n"], 
    RowBox[{"(", "z", ")"}]}], " ", "*)"}], ";", 
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"ChebyshevU", "[", 
    RowBox[{
     RowBox[{"n", "-", "1"}], ",", "z"}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["Q", "n"], 
    RowBox[{"(", "z", ")"}]}], " ", "*)"}], ";", 
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"z_", ",", "tau_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"z", ",", "n"}], "]"}], " ", "-", 
    RowBox[{"tau", " ", 
     RowBox[{"P", "[", 
      RowBox[{"z", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["P", "n"], 
    RowBox[{"(", 
     RowBox[{"z", ",", "\[Tau]"}], ")"}]}], " ", "*)"}], ";", 
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"z_", ",", "tau_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"z", ",", "n"}], "]"}], " ", "-", 
    RowBox[{"tau", " ", 
     RowBox[{"Q", "[", 
      RowBox[{"z", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["Q", "n"], 
    RowBox[{"(", 
     RowBox[{"z", ",", "\[Tau]"}], ")"}]}], " ", "*)"}], ";", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"z_", ",", "tau_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"q", "[", 
      RowBox[{"z", ",", "tau", ",", "n"}], "]"}]}], "/", 
    RowBox[{"p", "[", 
     RowBox[{"z", ",", "tau", ",", "n"}], "]"}]}]}], 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["w", "n"], 
    RowBox[{"(", 
     RowBox[{"z", ",", "\[Tau]"}], ")"}]}], " ", "*)"}], ";", 
  RowBox[{
   RowBox[{"wct", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"z", ",", "n"}], "]"}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{"P", "[", 
          RowBox[{"z", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"z", ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{"P", "[", 
          RowBox[{"z", ",", "n"}], "]"}], "]"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"z", ",", "n"}], "]"}], 
       RowBox[{"Conjugate", "[", 
        RowBox[{"P", "[", 
         RowBox[{"z", ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"z", ",", 
         RowBox[{"n", "-", "1"}]}], "]"}], " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"P", "[", 
         RowBox[{"z", ",", "n"}], "]"}], "]"}]}]}], ")"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "centre", " ", 
     SubsuperscriptBox["w", "n", "c"], 
     RowBox[{"(", "z", ")"}], " ", "of", " ", "the", " ", "circle", " ", 
     "traversed", " ", "by", " ", 
     SubscriptBox["w", "n"], 
     RowBox[{"(", 
      RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "on", " ", "increasing", " ", 
     "\[Tau]", " ", "from"}], " ", "-", 
    RowBox[{"\[Infinity]", " ", "to"}], " ", "+", "\[Infinity]", " ", "-", 
    " ", 
    RowBox[{"Independent", " ", "of", " ", "\[Tau]"}]}], "*)"}], ";", 
  RowBox[{
   RowBox[{"rc", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"z", " ", "-", " ", 
        RowBox[{"Conjugate", "[", "z", "]"}]}], "]"}], 
      RowBox[{"(", " ", 
       RowBox[{"1", " ", "+", 
        RowBox[{"2", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"P", "[", 
              RowBox[{"z", ",", "j"}], "]"}], "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ")"}]}], 
     ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "radius", " ", "of", " ", "the", " ", 
      RowBox[{"circle", " ", "[", 
       StyleBox[
        RowBox[{"Eq", ".", " ", 
         RowBox[{"(", 
          RowBox[{"B", ".177"}], ")"}]}],
        FontColor->RGBColor[1, 0.5, 0]], "]"}], " ", "traversed", " ", "by", 
      " ", 
      SubscriptBox["w", "n"], 
      RowBox[{"(", 
       RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "on", " ", "increasing", " ",
       "\[Tau]", " ", "from"}], " ", "-", 
     RowBox[{"\[Infinity]", " ", "to"}], " ", "+", 
     RowBox[{"\[Infinity]", " ", "using", " ", "the", " ", "Christoffel"}], 
     "-", 
     RowBox[{
     "Darboux", " ", "formula", " ", "appropriate", " ", "for", " ", "the", 
      " ", "case", " ", "at", " ", "hand"}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["T", "0"], 
     RowBox[{"(", "x", ")"}], " ", "is", " ", "normalised", " ", 
     "differently", " ", "than", " ", 
     SubscriptBox["T", "j"], 
     RowBox[{"(", "x", ")"}]}], ",", " ", 
    RowBox[{"j", " ", "=", " ", "1"}], ",", "2", ",", " ", "3", ",", " ", 
    RowBox[{
     RowBox[{"...", " ", ".", " ", "The"}], " ", "validity", " ", "of", " ", 
     "this", " ", "expression", " ", "can", " ", "be", " ", "tested", " ", 
     "with", " ", "the", " ", "aid", " ", "of", " ", "the", " ", "function", 
     " ", 
     RowBox[{"rcx", "[", 
      RowBox[{"z", ",", "n"}], "]"}]}]}], "*)"}], ";", " ", 
  RowBox[{
   RowBox[{"rcx", "[", 
    RowBox[{"z_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"z", ",", "n"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"z", ",", 
          RowBox[{"n", "-", "1"}]}], "]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"z", ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"z", ",", "n"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"z", ",", "n"}], "]"}], " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"P", "[", 
          RowBox[{"z", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], "]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"z", ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"P", "[", 
          RowBox[{"z", ",", "n"}], "]"}], "]"}]}]}], ")"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "radius", " ", "of", " ", "the", " ", 
     RowBox[{"circle", " ", "[", 
      StyleBox[
       RowBox[{"Eq", ".", " ", 
        RowBox[{"(", 
         RowBox[{"B", ".174"}], ")"}]}],
       FontColor->RGBColor[1, 0.5, 0]], "]"}], " ", "traversed", " ", "by", 
     " ", 
     SubscriptBox["w", "n"], 
     RowBox[{"(", 
      RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "on", " ", "increasing", " ", 
     "\[Tau]", " ", "from"}], " ", "-", 
    RowBox[{"\[Infinity]", " ", "to"}], " ", "+", 
    RowBox[{"\[Infinity]", " ", 
     StyleBox["without",
      FontSlant->"Italic"], " ", "using", " ", "the", " ", "Christoffel"}], 
    "-", 
    RowBox[{"Darboux", " ", "formula"}]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.836171131847166*^9, 3.836171165511013*^9}, 
   3.836171227936263*^9, 3.8361713182899866`*^9, {3.8361713693876786`*^9, 
   3.8361713793849792`*^9}, {3.8361714387303753`*^9, 
   3.8361714487283845`*^9}, {3.836171931630459*^9, 3.8361719607017384`*^9}, 
   3.8361720871719565`*^9, {3.836172344908139*^9, 3.8361723467049465`*^9}, {
   3.836172379384814*^9, 3.8361724092839594`*^9}, 3.8361730596404676`*^9, {
   3.8361731968236823`*^9, 3.8361731979484224`*^9}, {3.8361741945447865`*^9, 
   3.836174276900099*^9}, {3.836178955165232*^9, 3.836178994185192*^9}, {
   3.836181238608612*^9, 3.836181280003952*^9}, {3.8361813231332417`*^9, 
   3.836181463873989*^9}, {3.836182810181366*^9, 3.836182824401571*^9}, {
   3.836182860596946*^9, 3.8361830063659916`*^9}, {3.836187425888851*^9, 
   3.8361874580589046`*^9}, {3.8362986150416574`*^9, 
   3.8362989200924363`*^9}, {3.83629993532478*^9, 3.8362999619125414`*^9}, {
   3.837156151627323*^9, 3.837156166421034*^9}, {3.8371562181429605`*^9, 
   3.83715623652966*^9}, {3.8387797337068634`*^9, 3.838779763612484*^9}, {
   3.8387797991977844`*^9, 3.8387798166936646`*^9}, {3.8387798622527275`*^9, 
   3.838779873437594*^9}},ExpressionUUID->"6decbbbd-0045-47c5-988e-\
5352688b7f32"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Below", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
        "the", " ", "arrows", " ", "on", " ", "each", " ", "circular", " ", 
         "contour", " ", "show", " ", "the", " ", "direction", " ", "of", " ",
          "progression", " ", "of", " ", "the", " ", "mapping"}], " ", "-", 
        RowBox[{
         SubscriptBox["w", "n"], 
         RowBox[{"(", 
          RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "for", " ", "\[Tau]", " ",
          "increasing", " ", "from", " ", "the", " ", "given", " ", "lowest", 
         " ", "to", " ", "the", " ", "given", " ", "highest", " ", 
         RowBox[{"value", ".", " ", "For"}], " ", 
         RowBox[{"Im", "[", "z", "]"}]}]}], " ", ">", " ", 
       RowBox[{"0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Im", "[", "z", "]"}], " ", "<", " ", "0"}], ")"}], " ", 
        "this", " ", "direction"}]}], ",", " ", 
      RowBox[{"or", " ", "orientation"}], ",", " ", 
      RowBox[{"must", " ", "be", " ", "clockwise", " ", 
       RowBox[{
        RowBox[{"(", "anticlockwise", ")"}], ".", " ", "To"}], " ", 
       "appreciate", " ", "this"}], ",", " ", 
      RowBox[{
      "see", " ", "the", " ", "discussions", " ", "regarding", " ", "the", 
       " ", "M\[ODoubleDot]bius", " ", "transformation", " ", 
       SubscriptBox["w", 
        RowBox[{"n", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{"z", ",", "\[Zeta]"}], ")"}], " ", "in", " ", "\[Section]", 
       " ", 
       StyleBox["3.3",
        FontColor->RGBColor[1, 0.5, 0]], 
       StyleBox[".1",
        FontColor->RGBColor[1, 0.5, 0]], " ", "of", " ", "the", " ", 
       "publication"}], ",", " ", 
      RowBox[{"beginning", " ", "from", " ", 
       RowBox[{
        StyleBox["Eq",
         FontColor->RGBColor[1, 0.5, 0]], 
        StyleBox[".",
         FontColor->RGBColor[1, 0.5, 0]], 
        StyleBox[" ",
         FontColor->RGBColor[1, 0.5, 0]], 
        StyleBox[
         RowBox[{"(", "3.18", ")"}],
         FontColor->RGBColor[1, 0.5, 0]], ".", " ", "Briefly"}]}], ",", " ", 
      RowBox[{
       RowBox[{"with", " ", "the", " ", "\[Tau]"}], "-", 
       RowBox[{
       "axis", " ", "representing", " ", "the", " ", "real", " ", "axis", " ",
         "of", " ", "the", " ", "\[Zeta]"}], "-", "plane"}], ",", " ", 
      RowBox[{
       RowBox[{"for", " ", "\[Tau]", " ", "increasing", " ", "from"}], " ", 
       "-", 
       RowBox[{"\[Infinity]", " ", "to"}], " ", "+", 
       RowBox[{"\[Infinity]", " ", "the", " ", "upper", " ", 
        RowBox[{"(", "lower", ")"}], " ", "half", " ", "of", " ", "the", " ", 
        "\[Zeta]"}], "-", 
       RowBox[{
       "plane", " ", "becomes", " ", "the", " ", "interior", " ", "of", " ", 
        "a", " ", "circle", " ", "of", " ", "infinite", " ", "radius", " ", 
        "traversed", " ", "anticlockwise", " ", 
        RowBox[{
         RowBox[{"(", "clockwise", ")"}], ".", " ", "Let"}], " ", "us", " ", 
        "consider", " ", "the", " ", "upper", " ", "half", " ", "of", " ", 
        "the", " ", "\[Zeta]"}], "-", 
       RowBox[{
       "plane", " ", "as", " ", "the", " ", "interior", " ", "of", " ", "the",
         " ", "just"}], "-", 
       RowBox[{"mentioned", " ", "circle"}]}], ",", " ", 
      RowBox[{
       RowBox[{
       "whereby", " ", "the", " ", "direction", " ", "of", " ", "\[Tau]", " ",
         "increasing", " ", "from"}], " ", "-", 
       RowBox[{"\[Infinity]", " ", "to"}], " ", "+", 
       RowBox[{
       "\[Infinity]", " ", "amounts", " ", "to", " ", "an", " ", 
        "anticlockwise", " ", "circulation", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "the", " ", "conclusion", " ", "is", " ", "independent", " ", "of", 
           " ", "this", " ", "choice"}], ")"}], ".", " ", "Since"}], " ", 
        SubscriptBox["v", "n"], 
        RowBox[{"(", "z", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "the", " ", "simple", " ", "pole", " ", "of", " ", "the", " ", 
           "relevant", " ", "M\[ODoubleDot]bius", " ", "transformation", " ", 
           "in", " ", "the", " ", "\[Zeta]"}], "-", "plane"}], ")"}], " ", 
        "is", " ", "a", " ", "Nevanlinna", " ", "function", " ", "of", " ", 
        "z"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["v", "n"], 
        RowBox[{"(", "z", ")"}], " ", "is", " ", "in", " ", "the", " ", 
        "same", " ", "half"}], "-", 
       RowBox[{"plane", " ", "as", " ", 
        RowBox[{"z", ".", " ", "Thus"}]}]}], ",", " ", 
      RowBox[{"for", " ", 
       RowBox[{"Im", "[", "z"}]}]}], "}"}], " ", ">", " ", 
    RowBox[{"0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Im", "[", "z", "]"}], " ", "<", " ", "0"}], ")"}]}]}], ",", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["v", "n"], 
      RowBox[{"(", "z", ")"}], " ", "is", " ", "in", " ", "the", " ", 
      "interior", " ", 
      RowBox[{"(", "exterior", ")"}], " ", "region", " ", "of", " ", "the", 
      " ", "above"}], "-", 
     RowBox[{"mentioned", " ", "circle", " ", "of", " ", "infinite", " ", 
      RowBox[{"radius", ".", " ", "It"}], " ", "follows", " ", "that", " ", 
      "for", " ", 
      RowBox[{"Im", "[", "z", "]"}]}]}], " ", ">", " ", 
    RowBox[{
     RowBox[{"0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", "z", "]"}], " ", "<", " ", "0"}], ")"}], " ", 
      "the", " ", "orientation", " ", "of", " ", "the", " ", "circular", " ", 
      "trajectory", " ", "of", " ", "the", " ", "mapping"}], " ", "-", 
     RowBox[{
      SubscriptBox["w", "n"], 
      RowBox[{"(", 
       RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"and", " ", "similarly", " ", 
          SubscriptBox["w", "n"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "--"}], " ", "note", 
          " ", "that", " ", "multiplication", " ", "by"}], " ", "-", 
         RowBox[{
         "1", " ", "amounts", " ", "to", " ", "a", " ", "reflation", " ", 
          "in", " ", "the", " ", "origin", " ", "of", " ", "the", " ", "w"}], 
         "-", "plane"}], ",", " ", 
        RowBox[{
        "so", " ", "that", " ", "it", " ", "does", " ", "not", " ", "change", 
         " ", "orientation"}], ",", " ", 
        RowBox[{
        "nor", " ", "does", " ", "it", " ", "effect", " ", "change", " ", 
         "of", " ", "interior", " ", "into", " ", "exterior"}], ",", " ", 
        RowBox[{"and", " ", 
         StyleBox["vice",
          FontSlant->"Italic"], 
         StyleBox[" ",
          FontSlant->"Italic"], 
         StyleBox["versa",
          FontSlant->"Italic"]}]}], ")"}], " ", "is", " ", "opposite", " ", 
      RowBox[{"(", 
       RowBox[{"the", " ", "same", " ", "as"}], ")"}], " ", "that", " ", "of",
       " ", "\[Tau]", " ", "along", " ", "the", " ", "real", " ", "\[Tau]"}], 
     "-", "axis"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "which", " ", "we", " ", "have", " ", "assumed", " ", "to", " ", "be", 
      " ", 
      RowBox[{"anticlockwise", ".", " ", "Note"}], " ", "that", " ", "for", 
      " ", 
      RowBox[{"Im", "[", "z", "]"}]}], " ", ">", " ", 
     RowBox[{
      RowBox[{"0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Im", "[", "z", "]"}], "<", " ", "0"}], ")"}], " ", "the", 
       " ", "mapping"}], " ", "-", 
      RowBox[{
       SubscriptBox["w", "n"], 
       RowBox[{"(", 
        RowBox[{"z", ",", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"as", " ", "well", " ", "as", " ", 
         SubscriptBox["w", "n"], 
         RowBox[{"(", 
          RowBox[{"z", ",", "\[Zeta]"}], ")"}]}], ")"}], " ", "maps", " ", 
       "the", " ", "lower", " ", 
       RowBox[{"(", "upper", ")"}], " ", "half", " ", "of", " ", "the", " ", 
       "\[Zeta]"}], "-", 
      RowBox[{
      "plane", " ", "into", " ", "the", " ", "interior", " ", "of", " ", 
       "the", " ", "oriented", " ", "circle", " ", "in", " ", "the", " ", 
       "w"}], "-", 
      RowBox[{"plane", " ", "displayed", " ", 
       RowBox[{"below", ".", " ", "This"}], " ", "is", " ", "important", " ", 
       "for", " ", "the", " ", 
       RowBox[{"(", "uniform", ")"}], " ", "convergence", " ", "of"}], " ", 
      "-", 
      RowBox[{
       SubscriptBox["w", 
        RowBox[{"n", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "to"}], " ", "-", 
      RowBox[{"w", 
       RowBox[{"(", "z", ")"}], " ", "for", " ", "n"}]}]}], " ", 
    "\[RightArrow]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Infinity]", ".", " ", "This"}], " ", "follows", " ", "from", 
      " ", "the", " ", "fact", " ", "that", " ", "the", " ", "remainder", " ",
       "of", " ", "the", " ", "approximant"}], " ", "-", 
     RowBox[{
      SubscriptBox["w", "n"], 
      RowBox[{"(", 
       RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", "is"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"similarly", " ", "to"}], " ", "-", 
    RowBox[{"w", 
     RowBox[{"(", "z", ")"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"located", " ", "in", " ", "the", " ", "lower", " ", 
      RowBox[{"(", "upper", ")"}], " ", "half"}], "-", 
     RowBox[{"plane", " ", "for", " ", 
      RowBox[{"Im", "[", "z", "]"}]}]}], " ", ">", " ", 
    RowBox[{"0", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", "z", "]"}], " ", "<", " ", "0"}], ")"}], 
      "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.8361716537270327`*^9, {3.836171707010948*^9, 3.8361717235539284`*^9}, {
   3.836171760857644*^9, 3.8361717969590473`*^9}, {3.8361718344033537`*^9, 
   3.8361718681457596`*^9}, {3.836171995880954*^9, 3.8361720083311477`*^9}, {
   3.836172097248063*^9, 3.836172284609841*^9}, {3.836172441369801*^9, 
   3.8361724488211756`*^9}, 3.836172699918289*^9, 3.8361727424239054`*^9, {
   3.8361727877413673`*^9, 3.836172880985381*^9}, {3.836173356114298*^9, 
   3.8361733700950327`*^9}, {3.8361734405315685`*^9, 3.8361734694153876`*^9}, 
   3.836174016945985*^9, 3.836179135284937*^9, {3.8361792783525763`*^9, 
   3.8361793610020456`*^9}, {3.836179486391695*^9, 3.836179491232174*^9}, {
   3.8361795832250147`*^9, 3.8361795881053457`*^9}, {3.836179629864581*^9, 
   3.8361796402947607`*^9}, {3.8364416553839445`*^9, 
   3.8364416611482162`*^9}, {3.8364417800912957`*^9, 
   3.8364417839650393`*^9}, {3.836441823221814*^9, 3.836441826533659*^9}, {
   3.836441878239812*^9, 3.836441881442545*^9}, 3.8364430958072586`*^9, {
   3.836446964444586*^9, 3.836446964460206*^9}, 3.8371270000956774`*^9, {
   3.838313763254615*^9, 3.838313779578964*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"434e39c1-f4d3-4f5f-b5e2-07d3c62c6999"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "two", " ", "examples", " ", "show", " ", 
     "the", " ", "convergence", " ", "behaviour", " ", "of"}], " ", "-", 
    RowBox[{
     SubscriptBox["w", "n"], 
     RowBox[{"(", 
      RowBox[{"z", ",", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"towards", " ", "-", 
       RowBox[{"w", 
        RowBox[{"(", "z", ")"}]}]}], ")"}], " ", "for", " ", "three", " ", 
     "consecutive", " ", "values", " ", "of", " ", 
     RowBox[{"n", ":", " ", "n"}]}]}], ",", " ", 
   RowBox[{"n", "+", "1"}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "n"}], "+", 
    RowBox[{
    "2.", " ", "In", " ", "the", " ", "first", " ", "example", " ", "z", " ", 
     "is", " ", "just", " ", "above", " ", "the", " ", "branch", " ", "cut", 
     " ", "of", " ", "w", 
     RowBox[{"(", "z", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"which", " ", "covers", " ", "the", " ", 
       RowBox[{"interval", " ", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"+", "1"}]}], "]"}]}], ")"}], " ", "and", " ", "in", " ", 
     "the", " ", "second", " ", "example"}]}], ",", " ", 
   RowBox[{"away", " ", "from", " ", "it", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "See", " ", "the", " ", "discussions", " ", "centred", " ", "on", " ", 
       StyleBox[
        RowBox[{"Eq", ".", " ", 
         RowBox[{"(", 
          RowBox[{"B", ".112"}], ")"}]}],
        FontColor->RGBColor[1, 0.5, 0]], " ", "and", " ", 
       "\[Section]\[Section]", " ", 
       StyleBox["B",
        FontColor->RGBColor[1, 0.5, 0]], 
       StyleBox[".1",
        FontColor->RGBColor[1, 0.5, 0]], 
       StyleBox[".1",
        FontColor->RGBColor[1, 0.5, 0]], " ", "and", " ", 
       StyleBox["B",
        FontColor->RGBColor[1, 0.5, 0]], 
       StyleBox[".4",
        FontColor->RGBColor[1, 0.5, 0]], " ", "of", " ", "the", " ", 
       "publication"}], ")"}], ".", " ", "We"}], " ", "point", " ", "out", 
    " ", "that", " ", "since", " ", "w", 
    RowBox[{"(", "z", ")"}], " ", "is", " ", "a", " ", "Nevanlinna", " ", 
    "function", " ", "of", " ", "z"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "consider"}], " ", "-", 
    RowBox[{"w", 
     RowBox[{"(", "z", ")"}], " ", "in", " ", "order", " ", "to", " ", "make",
      " ", "contact", " ", "with", " ", "the", " ", "Green", " ", "function", 
     " ", "G", 
     RowBox[{"(", "z", ")"}], " ", "and", " ", "the", " ", "self"}], "-", 
    RowBox[{"energy", " ", "\[CapitalSigma]", 
     RowBox[{"(", "z", ")"}], " ", "whose", " ", "negatives", " ", "are", " ",
      "Nevanlinna", " ", "functions", " ", "of", " ", 
     RowBox[{"z", ".", " ", "Note"}], " ", "that", " ", "the", " ", "circle", 
     " ", "corresponding", " ", "to", " ", "n"}], "+", 
    RowBox[{
    "1", " ", "is", " ", "interior", " ", "to", " ", "that", " ", 
     "corresponding", " ", "to", " ", "n"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "and", " ", "the", " ", "two", " ", "circles", " ", "touch", " ", "at", 
     " ", "one", " ", 
     RowBox[{"point", ".", " ", "Similarly"}], " ", "as", " ", "regards", " ",
      "the", " ", "circles", " ", "corresponding", " ", "to", " ", "n"}], "+", 
    RowBox[{"1", " ", "and", " ", "n"}], "+", "2."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.8361719055428524`*^9, 3.8361720221560163`*^9, 3.8361722902338653`*^9, {
   3.836175007806052*^9, 3.8361750351437597`*^9}, {3.8361751092502203`*^9, 
   3.8361751495531673`*^9}, {3.8361797340549707`*^9, 3.83617974317493*^9}, {
   3.8361798037648563`*^9, 3.8361798069641385`*^9}, {3.8364419265409884`*^9, 
   3.83644192784361*^9}, 3.8364419750210915`*^9, {3.836442026740773*^9, 
   3.836442045239401*^9}, 
   3.838634376673195*^9},ExpressionUUID->"def01260-250f-419a-8649-\
233b335ef74b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"n", ",", "z", ",", "taumin", ",", "taumax", ",", "mwz"}], "]"}], 
  ";", 
  RowBox[{"n", "=", "20"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"z", "=", 
   RowBox[{"(", 
    RowBox[{"0.5", "+", 
     RowBox[{"0.05", "I"}]}], ")"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"taumin", "=", 
   RowBox[{"-", "100"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Minimum", " ", "value", " ", "of", " ", "\[Tau]"}], " ", "-", 
    " ", 
    RowBox[{"To", " ", "be", " ", "varied"}]}], "*)"}], ";", 
  RowBox[{"taumax", "=", "100"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Maximum", " ", "value", " ", "of", " ", "\[Tau]"}], " ", "-", 
    " ", 
    RowBox[{"To", " ", "be", " ", "varied"}]}], "*)"}], ";", 
  RowBox[{"mwz", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"z", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", 
         RowBox[{"z", "^", "2"}]}]}], "]"}]}], ")"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"-", "w"}], 
    RowBox[{"(", "z", ")"}]}], " ", "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<n: \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"n", ",", "Red"}], "]"}], ",", "\"\<,  z: \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"z", ",", "Red"}], "]"}]}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The origin of the coordinate system (value of the exact -w(z) = -\
\[InvisiblePrefixScriptBase]\!\(\*SubscriptBox[\(w\), \(\[Infinity]\)]\)(z)): \
\>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"mwz", ",", "Red"}], "]"}]}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The centre of the inner circle, -\!\(\*SubsuperscriptBox[\(w\), \(n + \
2\), \(c\)]\)(z): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"wct", "[", 
        RowBox[{"z", ",", 
         RowBox[{"n", "+", "2"}]}], "]"}]}], ",", "Red"}], "]"}]}], "]"}], 
  ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The Radius of the inner circle, \!\(\*SubsuperscriptBox[\(\[Rho]\), \
\(n + 2\), \(c\)]\)(z): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"rcx", "[", 
       RowBox[{"z", ",", 
        RowBox[{"n", "+", "2"}]}], "]"}], ",", "Red"}], "]"}]}], "]"}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          StyleBox["1",
           FontColor->RGBColor[0, 0.67, 0]], "*)"}], 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", "n"}], "]"}]}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", "n"}], "]"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"(*", 
          StyleBox["2",
           FontColor->RGBColor[0, 0, 1]], "*)"}], 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "1"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "1"}]}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"(*", 
          StyleBox["3",
           FontColor->RGBColor[1, 0, 0]], "*)"}], 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "2"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "2"}]}], "]"}]}], "]"}]}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "taumin", ",", "taumax"}], "}"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"(*", 
           StyleBox["1",
            FontColor->RGBColor[0, 0.67, 0]], "*)"}], 
          RowBox[{
           RowBox[{"Darker", "[", 
            StyleBox["Green",
             FontColor->RGBColor[0, 0.67, 0]], 
            StyleBox["]",
             FontColor->RGBColor[0, 0.67, 0]]}], ",", "Thin"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"(*", 
           StyleBox["2",
            FontColor->RGBColor[0, 0, 1]], "*)"}], 
          RowBox[{
           StyleBox["Blue",
            FontColor->RGBColor[0, 0, 1]], ",", "Thin"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"(*", 
           StyleBox["3",
            FontColor->RGBColor[1, 0, 0]], "*)"}], 
          RowBox[{
           StyleBox["Red",
            FontColor->RGBColor[1, 0, 0]], ",", "Thin"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", " ", "15"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "mwz", "]"}], ",", 
         RowBox[{"Im", "[", "mwz", "]"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Re", ",", "Im"}], "}"}]}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", "\"\<w-plane\>\""}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<-\!\(\*SubscriptBox[\(w\), \(n\)]\)(z,\[Tau])\>\"", ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", "12"}], "]"}], ",", 
         " ", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<-\!\(\*SubscriptBox[\(w\), \(n + 1\)]\)(z,\[Tau])\>\"", ",", 
           "Blue", ",", "12"}], "]"}], ",", " ", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<-\!\(\*SubscriptBox[\(w\), \(n + 2\)]\)(z,\[Tau])\>\"", ",", 
           "Red", ",", "12"}], "]"}]}], "}"}]}]}], "]"}], "/.", " ", 
    RowBox[{
     RowBox[{"Line", "[", "x_", "]"}], "\[RuleDelayed]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Arrowheads", "[", 
        RowBox[{"{", 
         RowBox[{"0.02", ",", "0.02", ",", "0.02", ",", "0.02"}], "}"}], 
        "]"}], ",", 
       RowBox[{"Arrow", "[", "x", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8361725514223576`*^9, 3.836172567558836*^9}, {
   3.8361729464071217`*^9, 3.83617299506192*^9}, {3.8361736221925125`*^9, 
   3.8361736336429424`*^9}, {3.8361737939516287`*^9, 3.836173798450564*^9}, {
   3.8361802420891666`*^9, 3.836180250119295*^9}, {3.8361805403940525`*^9, 
   3.8361805864342065`*^9}, 3.836180890412232*^9, {3.836181099198651*^9, 
   3.8361810998235807`*^9}, {3.8361814940644064`*^9, 
   3.8361815019540567`*^9}, {3.836181541164297*^9, 3.8361815706343822`*^9}, {
   3.8361822995770826`*^9, 3.836182335606902*^9}, 3.8361830295260277`*^9, {
   3.8363864780147085`*^9, 3.8363864873254385`*^9}, {3.837166582924384*^9, 
   3.837166614229416*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"5467deb7-1241-457f-9257-847367730ee4"],

Cell[BoxData[
 RowBox[{"(*", " ", "Test", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8362990335186987`*^9, 3.836299037611483*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"1c2e209f-989f-4da8-9254-66556f4b1d2f"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Radius of the \!\(\*StyleBox[\"inner\",FontColor->RGBColor[0, 0.67, \
0]]\) circle. Direct expression: \>\"", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"rcx", "[", 
      RowBox[{"z", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}], ",", "Red"}], "]"}], ",", 
   "\"\<.  Using the Christoffel-Darboux formula: \>\"", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"rc", "[", 
      RowBox[{"z", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}], ",", "Red"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8361874925033665`*^9, 3.83618749964863*^9}, {
   3.83629905660703*^9, 3.8362992105961885`*^9}, 3.836299363185794*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"fe6fa568-78e1-42ef-a98f-752d2ed6940f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "test"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8362992596163316`*^9, 3.836299266474037*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"5c7b8811-e933-4436-a6f9-3783793f8fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"n", ",", "z", ",", "taumin", ",", "taumax", ",", "mwz"}], "]"}], 
  ";", 
  RowBox[{"n", "=", "5"}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"z", "=", 
   RowBox[{"(", 
    RowBox[{"1.5", "+", 
     RowBox[{"0.05", "I"}]}], ")"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"To", " ", "be", " ", "varied"}], "*)"}], ";", 
  RowBox[{"taumin", "=", 
   RowBox[{"-", "100"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Minimum", " ", "value", " ", "of", " ", "\[Tau]"}], " ", "-", 
    " ", 
    RowBox[{"To", " ", "be", " ", "varied"}]}], "*)"}], ";", 
  RowBox[{"taumax", "=", "100"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Maximum", " ", "value", " ", "of", " ", "\[Tau]"}], " ", "-", 
    " ", 
    RowBox[{"To", " ", "be", " ", "varied"}]}], "*)"}], ";", 
  RowBox[{"mwz", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"z", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", 
         RowBox[{"z", "^", "2"}]}]}], "]"}]}], ")"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"-", "w"}], 
    RowBox[{"(", "z", ")"}]}], " ", "*)"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<n: \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"n", ",", "Red"}], "]"}], ",", "\"\<,  z: \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"z", ",", "Red"}], "]"}]}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The origin of the coordinate system (value of the exact -w(z) = -\!\(\
\*SubscriptBox[\(w\), \(\[Infinity]\)]\)(z)): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"mwz", ",", "Red"}], "]"}]}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The centre of the inner circle, -\!\(\*SubsuperscriptBox[\(w\), \(n + \
2\), \(c\)]\)(z): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"wct", "[", 
        RowBox[{"z", ",", 
         RowBox[{"n", "+", "2"}]}], "]"}]}], ",", "Red"}], "]"}]}], "]"}], 
  ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The Radius of the inner circle, \!\(\*SubsuperscriptBox[\(\[Rho]\), \
\(n + 2\), \(c\)]\)(z): \>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"z", ",", 
        RowBox[{"n", "+", "2"}]}], "]"}], ",", "Red"}], "]"}]}], "]"}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          StyleBox["1",
           FontColor->RGBColor[0, 0.67, 0]], "*)"}], 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", "n"}], "]"}]}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", "n"}], "]"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"(*", 
          StyleBox["2",
           FontColor->RGBColor[0, 0, 1]], "*)"}], 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "1"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "1"}]}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"(*", 
          StyleBox["3",
           FontColor->RGBColor[1, 0, 0]], "*)"}], 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "2"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"-", 
            RowBox[{"w", "[", 
             RowBox[{"z", ",", "tau", ",", 
              RowBox[{"n", "+", "2"}]}], "]"}]}], "]"}]}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "taumin", ",", "taumax"}], "}"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"(*", 
           StyleBox["1",
            FontColor->RGBColor[0, 0.67, 0]], "*)"}], 
          RowBox[{
           RowBox[{"Darker", "[", 
            StyleBox["Green",
             FontColor->RGBColor[0, 0.67, 0]], 
            StyleBox["]",
             FontColor->RGBColor[0, 0.67, 0]]}], ",", "Thin"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"(*", 
           StyleBox["2",
            FontColor->RGBColor[0, 0, 1]], "*)"}], 
          RowBox[{
           StyleBox["Blue",
            FontColor->RGBColor[0, 0, 1]], ",", "Thin"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"(*", 
           StyleBox["3",
            FontColor->RGBColor[1, 0, 0]], "*)"}], 
          RowBox[{
           StyleBox["Red",
            FontColor->RGBColor[1, 0, 0]], ",", "Thin"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", " ", "15"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "mwz", "]"}], ",", 
         RowBox[{"Im", "[", "mwz", "]"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Re", ",", "Im"}], "}"}]}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", "\"\<w-plane\>\""}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<-\!\(\*SubscriptBox[\(w\), \(n\)]\)(z,\[Tau])\>\"", ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", "12"}], "]"}], ",", 
         " ", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<-\!\(\*SubscriptBox[\(w\), \(n + 1\)]\)(z,\[Tau])\>\"", ",", 
           "Blue", ",", "12"}], "]"}], ",", " ", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<-\!\(\*SubscriptBox[\(w\), \(n + 2\)]\)(z,\[Tau])\>\"", ",", 
           "Red", ",", "12"}], "]"}]}], "}"}]}]}], "]"}], "/.", " ", 
    RowBox[{
     RowBox[{"Line", "[", "x_", "]"}], "\[RuleDelayed]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Arrowheads", "[", 
        RowBox[{"{", 
         RowBox[{"0.02", ",", "0.02", ",", "0.02", ",", "0.02"}], "}"}], 
        "]"}], ",", 
       RowBox[{"Arrow", "[", "x", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8361467421030293`*^9, 3.8361467739080205`*^9}, {
   3.8361473640838146`*^9, 3.8361473948112783`*^9}, {3.8361475468376913`*^9, 
   3.8361475672078896`*^9}, {3.8361475978725405`*^9, 
   3.8361476084172535`*^9}, {3.836148162394027*^9, 3.8361481630341425`*^9}, {
   3.8361482026966343`*^9, 3.836148204243187*^9}, {3.8361482901451483`*^9, 
   3.8361482965964265`*^9}, 3.836148396066081*^9, 3.836148517988205*^9, 
   3.83614873229676*^9, {3.8361488957010126`*^9, 3.8361489200077868`*^9}, {
   3.836149339180451*^9, 3.8361493402427855`*^9}, {3.836149439867606*^9, 
   3.836149450149481*^9}, 3.8361498321888723`*^9, 3.836149980231783*^9, {
   3.8361642547141857`*^9, 3.8361642982976704`*^9}, {3.8361643671405087`*^9, 
   3.836164386136034*^9}, {3.836167574473054*^9, 3.8361675782374125`*^9}, {
   3.836167636895825*^9, 3.8361676403634677`*^9}, {3.8361678176355653`*^9, 
   3.8361679128131037`*^9}, {3.8361681711277943`*^9, 3.836168177111143*^9}, {
   3.8361683769074664`*^9, 3.836168394778258*^9}, {3.8361684442666435`*^9, 
   3.836168449437652*^9}, {3.836168750460121*^9, 3.83616884334242*^9}, {
   3.8361701446357107`*^9, 3.836170148182105*^9}, {3.8361701867508864`*^9, 
   3.836170258874778*^9}, {3.836170364505806*^9, 3.836170365739891*^9}, {
   3.8361709552045517`*^9, 3.8361709581417694`*^9}, 3.8361725918032227`*^9, {
   3.8361731037706976`*^9, 3.8361731195604744`*^9}, {3.8361738102755485`*^9, 
   3.8361738143686867`*^9}, {3.8361802209894743`*^9, 3.83618023272917*^9}, 
   3.8361806276941423`*^9, {3.8361806744442205`*^9, 3.836180853842435*^9}, {
   3.836181117008483*^9, 3.8361811175937862`*^9}, 3.836181599973936*^9, {
   3.836386494182041*^9, 3.8363865004458556`*^9}, {3.8371666200091343`*^9, 
   3.837166650299244*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"748d8be9-08a2-4d62-9f68-b56ebed13e7e"],

Cell[BoxData[
 RowBox[{"(*", " ", "Test", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8362990335186987`*^9, 3.836299037611483*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"4873409d-509a-41eb-a5d3-cb711bf3a9f9"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Radius of the \!\(\*StyleBox[\"inner\",FontColor->RGBColor[0, 0.67, \
0]]\) circle. Direct expression: \>\"", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"rcx", "[", 
      RowBox[{"z", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}], ",", "Red"}], "]"}], ",", 
   "\"\<.  Using the Christoffel-Darboux formula: \>\"", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"rc", "[", 
      RowBox[{"z", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}], ",", "Red"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8361874925033665`*^9, 3.83618749964863*^9}, {
   3.83629905660703*^9, 3.8362992105961885`*^9}, 3.83629937784716*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"d097159e-b222-4045-ac44-9ada07dad96f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "test"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8362993012471447`*^9, 3.8362993053243237`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"ff63c5c8-b5bc-496e-99a3-d7fcc8934c7d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   StyleBox[
    RowBox[{"Symbolic", " ", "computation"}],
    FontColor->RGBColor[1, 0, 0]], " ", "-", " ", 
   RowBox[{"Programs", " ", 
    StyleBox["Equiv",
     FontWeight->"Plain"], " ", "and", " ", 
    StyleBox["Verify",
     FontWeight->"Plain"], " ", "included", " ", "in", " ", 
    StyleBox["\[Section]",
     FontColor->RGBColor[1, 0.5, 0]], " ", 
    StyleBox["D",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[".4",
     FontColor->RGBColor[1, 0.5, 0]], " ", "of", " ", "appendix", " ", 
    StyleBox["D",
     FontColor->RGBColor[1, 0.5, 0]]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322854012060804`*^9, 3.83228547443898*^9}, {
   3.832285614516096*^9, 3.8322856258804016`*^9}, {3.8323747336404734`*^9, 
   3.8323747338747964`*^9}, 3.837470469879959*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"8fee396d-318a-4bc1-a83c-8dde47905be5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Verify", ",", "Equiv"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Verify", "[", 
    RowBox[{"xia_", ",", "sig_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "len", ",", "nu", ",", "xo", ",", "y", ",", "y1", ",", "xo1", ",", 
       "xo2", ",", "x", ",", "x1", ",", "x2", ",", "ze", ",", "i", ",", "p0", 
       ",", "fx", ",", "fp"}], "}"}], ",", " ", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "xia", "]"}]}], ";", 
      RowBox[{"nu", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"len", "+", "1"}], ")"}], "/", "2"}]}], ";", 
      RowBox[{"xo", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"fx", ":=", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "i", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Range", "[", "i", "]"}]}]}], "]"}]}], ";", 
      RowBox[{"fp", ":=", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "i", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<p\>\"", "<>", 
             RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Range", "[", "i", "]"}]}]}], "]"}]}], ";", 
      RowBox[{"x", "=", 
       RowBox[{"fx", "[", "nu", "]"}]}], ";", 
      RowBox[{"y", "=", 
       RowBox[{"fp", "[", "nu", "]"}]}], ";", 
      RowBox[{"y1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "  ", 
          RowBox[{
           RowBox[{"y", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\"\<p0\>\""}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nu"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{
           RowBox[{"xo", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"xia", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", "\"\<p0\>\""}]}], ",", 
          RowBox[{
           RowBox[{"xo", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"xia", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      RowBox[{"xo1", "=", " ", 
       RowBox[{"xo", " ", "/.", " ", "y1"}]}], ";", 
      RowBox[{"xo2", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"xo1", "-", "xia"}], ")"}], "/", "\"\<p0\>\""}], "]"}]}], 
      ";", 
      RowBox[{"ze", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"x1", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"xo2", "\[Equal]", " ", "ze"}], ",", "x", ",", "Integers"}], 
        "]"}]}], ";", 
      RowBox[{"x2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"x1", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nu"}], "}"}]}], "]"}]}], ";", "x2"}]}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Equiv", "[", 
    RowBox[{
    "ML_", ",", "MS_", ",", "nu_", ",", "p_", ",", "xi_", ",", "phs_", ",", 
     "all_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n", ",", "n1", ",", 
       "nf", ",", "q", ",", "v", ",", "xo", ",", "y", ",", "s", ",", "sig", 
       ",", "g", ",", "h", ",", "T", ",", "T0", ",", "T1", ",", "T2", ",", 
       "S0", ",", "SIG", ",", "ONE", ",", "Vr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Program Equiv\>\"", ",", "Gray", ",", "Bold", ",", "16"}], "]"}],
        "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"DateString", "[", "]"}], ",", "Gray"}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<\[Nu]: \>\"", ",", "nu", ",", 
        "\"\<. Particle-hole symmetry? \>\"", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"phs", "\[Equal]", "0"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"No", ",", "Red"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"Yes", ",", "Red"}], "]"}]}], "]"}], ",", 
        "\"\< | Search for all possibilities? \>\"", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"all", "\[Equal]", "0"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"No", ",", "Red"}], "]"}], ",", " ", 
          RowBox[{"Style", "[", 
           RowBox[{"Yes", ",", "Red"}], "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"2", " ", "nu"}], "-", "1"}]}], ";", 
      RowBox[{"n1", "=", "n"}], ";", 
      RowBox[{"nf", "=", 
       RowBox[{"n", "!"}]}], ";", 
      RowBox[{"v", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"p", ",", "p"}], "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"ONE", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", "i", "]"}], "=", "i"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"phs", "\[Equal]", "0"}], ",", "99", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S0", "=", 
           RowBox[{"DeleteDuplicates", "[", "xi", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"n1", "=", 
           RowBox[{"Count", "[", 
            RowBox[{"S0", ",", 
             RowBox[{"Except", "[", 
              RowBox[{"-", "1000"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n1", "\[Equal]", "n"}], ",", "98", ",", 
            RowBox[{"(", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"Do", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"SameQ", "[", 
                    RowBox[{
                    RowBox[{"xi", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"S0", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"h", "[", "i", "]"}], "=", "k"}], ")"}], ",", 
                   "97"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "n1"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}]}], 
           "]"}]}], ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"T0", "=", 
       RowBox[{"Range", "[", "n", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"phs", "\[Equal]", "0"}], ",", 
        RowBox[{"(", 
         RowBox[{"m", "=", "1"}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{"m", "=", 
          RowBox[{"2", "^", "n1"}]}], ")"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Number of Green functions \[Nu]\[CloseCurlyQuote] = 2\[Nu] - 1 \
(\!\(\*SuperscriptBox[\(2\), \(\(\[Nu]\)\(\[CloseCurlyQuote]\)\)]\)): \>\"", 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{"n1", ",", "Red"}], "]"}], ",", " ", "\"\< (\>\"", ",", 
        RowBox[{"2", "^", "n1"}], ",", "\"\<)\>\""}], "]"}], ";", 
      RowBox[{"q", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"nu", ">", "3"}], ",", 
           RowBox[{"(", 
            RowBox[{"PrintTemporary", "[", 
             RowBox[{
             "\"\<\[RightArrow] l = \>\"", ",", "l", ",", "\"\</\>\"", ",", 
              "m"}], "]"}], ")"}], ",", "96"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"s", "=", 
          RowBox[{"IntegerDigits", "[", 
           RowBox[{
            RowBox[{"l", "-", "1"}], ",", "2", ",", "n1"}], "]"}]}], ";", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"T", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"s", "[", 
                  RowBox[{"[", 
                   RowBox[{"h", "[", "i", "]"}], "]"}], "]"}]}], " ", 
                RowBox[{"xi", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"T1", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"T", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Permutations", "[", "T0", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"T2", "=", 
             RowBox[{"Simplify", "[", 
              RowBox[{"MS", ".", "T1"}], "]"}]}], ";", 
            RowBox[{"xo", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"T1", ",", "T2"}], "]"}]}], ";", 
            RowBox[{"y", "=", 
             RowBox[{"ML", ".", "xo"}]}], ";", 
            RowBox[{"g", "=", "True"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{"g", "&&", 
                RowBox[{"SameQ", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"y", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "0"}], 
                 "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"g", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"q", "=", 
                 RowBox[{"q", "+", "1"}]}], ";", 
                RowBox[{"sig", "=", "1"}], ";", 
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{"sig", "=", 
                   RowBox[{"sig", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"s", "[", 
                    RowBox[{"[", 
                    RowBox[{"h", "[", "i", "]"}], "]"}], "]"}], ")"}]}]}]}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
                RowBox[{"SIG", "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"s", "[", 
                    RowBox[{"[", 
                    RowBox[{"h", "[", "i", "]"}], "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<\!\(\*StyleBox[\"\[DoubleLongRightArrow]\",FontColor->\
RGBColor[0, 0.67, 0]]\) l, j = \>\"", ",", "l", ",", "\"\<, \>\"", ",", "j", 
                  ",", "\"\<. \
\!\(\*OverscriptBox[StyleBox[\"\[Stigma]\",FontWeight->\"Plain\"], \"\
\[RightVector]\"]\) =(\!\(\*SubscriptBox[\(\[Stigma]\), \(1\)]\), \
\!\(\*SubscriptBox[\(\[Stigma]\), \(2\)]\),..., \
\!\(\*SubscriptBox[\(\[Stigma]\), \(2  \[Nu] - 1\)]\)): \>\"", ",", "SIG", 
                  ",", "\"\<. \[Stigma]: \>\"", ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{"sig", ",", "Red"}], "]"}], ",", "\"\<.\>\""}], 
                 "]"}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"SIG", "\[NotEqual]", " ", "ONE"}], ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Vr", "=", 
                    RowBox[{"Verify", "[", 
                    RowBox[{"xi", ",", "SIG"}], "]"}]}], ";", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    RowBox[{"Style", "[", 
                    RowBox[{"\"\<Verification \[DoubleRightArrow]\>\"", ",", 
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Plain", ",", 
                    "12"}], "]"}], ",", " ", 
                    "\"\< {\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\), \
\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\), ..., \!\(\*SubscriptBox[\(\[Alpha]\
\), \(\[Nu]\)]\)}: \>\"", ",", "Vr"}], "]"}]}], ")"}], ",", "100"}], "]"}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{"Print", "[", 
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"x", ",", "i"}], "]"}], ",", "\"\<: \>\"", ",", 
                    RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"xo", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "Blue"}], "]"}]}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{"Print", "[", 
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"x", ",", "i"}], "]"}], ",", "\"\<: \>\"", ",", 
                    RowBox[{"xo", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", 
                    RowBox[{"n", "+", "1"}], ",", 
                    RowBox[{"n", "+", "nu"}]}], "}"}]}], "]"}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"all", "\[Equal]", "0"}], ",", 
                  RowBox[{"Goto", "[", "end", "]"}], ",", "95"}], "]"}]}], 
               ")"}], ",", "94"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "nf"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
      RowBox[{"Label", "[", "end", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Number of distinct outputs: \>\"", ",", 
        RowBox[{"Style", "[", 
         RowBox[{"q", ",", "Red"}], "]"}], ",", 
        "\"\<. (If \!\(\*StyleBox[\"0\",FontColor->RGBColor[1, 0, 0]]\), \
diagrams A and B are not equivalent.)\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"DateString", "[", "]"}], ",", "Gray"}], "]"}], "]"}], ";", 
      "xo", ";"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6503118366858273`*^9, 3.6503118366858273`*^9}, {
   3.824300825135935*^9, 3.8243008372521343`*^9}, 3.824300919498386*^9, {
   3.824349648244296*^9, 3.824349723123887*^9}, {3.8243498009181695`*^9, 
   3.824349801358709*^9}, 3.8243498936028275`*^9, {3.8243507479779253`*^9, 
   3.824350785184742*^9}, 3.8243508669321084`*^9, {3.8243510432328367`*^9, 
   3.8243510504912295`*^9}, {3.824352836169486*^9, 3.824352856999859*^9}, {
   3.824353061296524*^9, 3.8243531104329824`*^9}, {3.8243532225517473`*^9, 
   3.8243532521224513`*^9}, {3.824447155830004*^9, 3.8244471590167503`*^9}, {
   3.824523539606013*^9, 3.8245235792941933`*^9}, {3.824523651574045*^9, 
   3.8245237614542017`*^9}, {3.8245238058970594`*^9, 
   3.8245238585097046`*^9}, {3.8245239044519873`*^9, 3.824523976463208*^9}, {
   3.824524008299011*^9, 3.8245240218119087`*^9}, {3.82452408293814*^9, 
   3.8245240847697906`*^9}, {3.8245241600338345`*^9, 3.824524161158554*^9}, {
   3.8245243327895217`*^9, 3.8245243547690067`*^9}, {3.8245244710538816`*^9, 
   3.824524544005783*^9}, {3.8245246614782224`*^9, 3.8245246941266966`*^9}, {
   3.824524855682473*^9, 3.8245249059045534`*^9}, {3.8245253519559484`*^9, 
   3.8245253523464756`*^9}, {3.824525570808522*^9, 3.8245255761197596`*^9}, {
   3.8245258357494764`*^9, 3.824525837014332*^9}, {3.8245260897048254`*^9, 
   3.824526101077656*^9}, {3.824526142067496*^9, 3.8245261663279095`*^9}, {
   3.8245263633752356`*^9, 3.8245263657340546`*^9}, {3.824526443558998*^9, 
   3.8245265182601585`*^9}, {3.8245268419465017`*^9, 3.824526849601431*^9}, {
   3.824526974680868*^9, 3.8245270116600857`*^9}, {3.8245270491668673`*^9, 
   3.82452706164879*^9}, 3.824527162515175*^9, {3.824527442933516*^9, 
   3.8245274555560246`*^9}, {3.8245275027787957`*^9, 3.82452754748705*^9}, {
   3.8245281929448805`*^9, 3.824528221016399*^9}, {3.8245282670363283`*^9, 
   3.82452826883278*^9}, {3.8245288139967966`*^9, 3.824528825775753*^9}, {
   3.824528887933017*^9, 3.824528906037959*^9}, {3.8248849041465116`*^9, 
   3.824884945183973*^9}, {3.824884979722991*^9, 3.824884988720422*^9}, {
   3.824885024071508*^9, 3.8248850456294146`*^9}, {3.824885147023528*^9, 
   3.8248852022449627`*^9}, {3.8248853600361013`*^9, 
   3.8248853649568167`*^9}, {3.8248854397830276`*^9, 3.8248855044616957`*^9}, 
   3.8248855534502263`*^9, {3.8248855950493555`*^9, 3.824885595486785*^9}, {
   3.824885711132019*^9, 3.8248857848173757`*^9}, {3.8248858254484606`*^9, 
   3.824885831806345*^9}, {3.8248858899958453`*^9, 3.824885971945373*^9}, {
   3.8248860570977497`*^9, 3.824886089574033*^9}, {3.8248861383595223`*^9, 
   3.824886141764947*^9}, 3.8248861763041887`*^9, {3.8249178029837976`*^9, 
   3.824917813708426*^9}, {3.8249186412423744`*^9, 3.8249186712532315`*^9}, {
   3.8249192036413794`*^9, 3.824919210917942*^9}, {3.8249192517213774`*^9, 
   3.8249192633660836`*^9}, {3.8249198330517206`*^9, 
   3.8249198681380153`*^9}, {3.824919964800102*^9, 3.8249199676324215`*^9}, {
   3.824920144482394*^9, 3.824920183144439*^9}, {3.8249215772470484`*^9, 
   3.824921586995248*^9}, {3.825507868192255*^9, 3.8255078888123536`*^9}, 
   3.8255081460641503`*^9, {3.8255081935998087`*^9, 3.8255082116580477`*^9}, {
   3.8255315467817426`*^9, 3.8255315885062723`*^9}, 3.825531700523739*^9, 
   3.825531776865573*^9, 3.8322856341441035`*^9, {3.834664487876998*^9, 
   3.8346644955309668`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"511b3dfe-d9d4-4022-91f0-1bb0d5bcdb43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{"Illustrative", " ", "examples"}],
    FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.8322856403931026`*^9, 3.83228564370483*^9}, {
  3.832285694802271*^9, 3.8322857130323877`*^9}, {3.8323746995703526`*^9, 
  3.832374701038742*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"9710e26d-5931-4c6e-b51c-c0ae99403cb5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"Example", " ", "1"}],
     FontColor->RGBColor[0, 0.67, 0]], " ", "-", " ", 
    RowBox[{"Concerns", " ", 
     RowBox[{"\[CapitalSigma]", "^", 
      RowBox[{"{", "2.1", "}"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "'"}], ",", 
       RowBox[{"1", "'"}]}], ")"}]}]}], ",", " ", 
   RowBox[{"as", " ", "diagram", " ", "A"}], ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"\[CapitalSigma]", "^", 
     RowBox[{"{", "2.2", "}"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "'"}], ",", 
      RowBox[{"1", "'"}]}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{"as", " ", "daigram", " ", "B"}], " ", "|", " ", 
    StyleBox[
     RowBox[{"Fig", ".", " ", "15"}],
     FontColor->RGBColor[1, 0.5, 0]]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322857207493258`*^9, 3.8322857270603657`*^9}, {
  3.8325000640941167`*^9, 3.8325001630677557`*^9}, {3.832500267730624*^9, 
  3.83250028564828*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"af73c7f5-4235-4673-baf3-a2466a796c1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"p", ",", "p1", ",", "p2", ",", "xi", ",", "ML", ",", "MS"}], 
   "]"}], ";", 
  RowBox[{"nu", "=", "2"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "of", " ", "the", " ", "diagrams"}], "*)"}], ";", 
  RowBox[{"phs", "=", "1"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"0", "=", 
     RowBox[{
      RowBox[{"No", " ", "p"}], "-", 
      RowBox[{"h", " ", "symmetry"}]}]}], ";", " ", 
    RowBox[{"1", "=", 
     RowBox[{"p", "-", 
      RowBox[{"h", " ", "symmetry"}]}]}]}], "*)"}], ";", " ", 
  RowBox[{"all", "=", "1"}], 
  RowBox[{"(*", 
   RowBox[{"0", ",", " ", 
    RowBox[{
     RowBox[{"Do", " ", "not", " ", "search", " ", "for", " ", "all"}], ";", 
     " ", "1"}], ",", " ", 
    RowBox[{"Search", " ", "for", " ", "all"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"xi", "=", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", 
     RowBox[{"p", "-", "p1", "+", "p2"}]}], "}"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*OverscriptBox[StyleBox[\"\[Xi]\",FontWeight->\"Bold\"], \"\
\[RightVector]\"]\) = \>\"", ",", 
    RowBox[{"MatrixForm", "[", "xi", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ML", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}]}], "}"}], "]"}]}], 
  ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[DoubleStruckCapitalM]\), \(L\)]\) = \>\"", ",", 
    RowBox[{"MatrixForm", "[", "ML", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MS", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", "1"}]}], "}"}], "]"}]}], 
  ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[DoubleStruckCapitalM]\), \(S\)]\) = \>\"", ",", 
    RowBox[{"MatrixForm", "[", "MS", "]"}]}], "]"}], ";", 
  RowBox[{"Equiv", "[", 
   RowBox[{
   "ML", ",", "MS", ",", "nu", ",", "p", ",", "xi", ",", "phs", ",", "all"}], 
   "]"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.834061158397216*^9, 3.834061221898877*^9}, {
  3.83406128157681*^9, 3.834061332435859*^9}, {3.834061381479095*^9, 
  3.834061417503011*^9}, {3.8340614645602903`*^9, 3.8340614681674156`*^9}, {
  3.83406154588593*^9, 3.834061604887546*^9}, {3.8371267689314156`*^9, 
  3.837126780100485*^9}, {3.837165264565407*^9, 3.8371652678768167`*^9}, {
  3.837165816797762*^9, 3.8371658172039127`*^9}, {3.837165969371131*^9, 
  3.837166034902658*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"4a33caf4-d64c-4d71-8001-10f1381dcd39"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"Example", " ", "2"}],
     FontColor->RGBColor[0, 0.67, 0]], " ", "-", " ", 
    RowBox[{"Concerns", " ", 
     RowBox[{"\[CapitalSigma]", "^", 
      RowBox[{"{", "4.40", "}"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "'"}], ",", 
       RowBox[{"1", "'"}]}], ")"}]}]}], ",", " ", 
   RowBox[{"as", " ", "diagram", " ", "A"}], ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"\[CapitalSigma]", "^", 
     RowBox[{"{", "4.79", "}"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "'"}], ",", 
      RowBox[{"1", "'"}]}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{"as", " ", "daigram", " ", "B"}], " ", "|", " ", 
    StyleBox[
     RowBox[{"Fig", ".", " ", "16"}],
     FontColor->RGBColor[1, 0.5, 0]]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8322857724235916`*^9, 3.8322857836397295`*^9}, {
  3.832500210165567*^9, 3.8325002502344904`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"df6ff220-3d03-4ab6-926f-fb2dbc476287"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "p", ",", "p1", ",", "p2", ",", "p3", ",", "p4", ",", "xi", ",", "ML", ",",
     "MS"}], "]"}], ";", 
  RowBox[{"nu", "=", "4"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "of", " ", "the", " ", "diagrams"}], "*)"}], ";", 
  RowBox[{"phs", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"0", "=", 
     RowBox[{
      RowBox[{"No", " ", "p"}], "-", 
      RowBox[{"h", " ", "symmetry"}]}]}], ";", " ", 
    RowBox[{"1", " ", "=", " ", 
     RowBox[{"p", "-", 
      RowBox[{"h", " ", "symmetry"}]}]}]}], "*)"}], ";", " ", 
  RowBox[{"all", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{"0", ",", " ", 
    RowBox[{
     RowBox[{"Do", " ", "not", " ", "search", " ", "for", " ", "all"}], ";", 
     " ", "1"}], ",", " ", 
    RowBox[{"Search", " ", "for", " ", "all"}]}], "*)"}], ";", 
  RowBox[{"xi", "=", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4", ",", 
     RowBox[{"p1", "-", "p2", "+", "p4"}], ",", 
     RowBox[{"p", "-", "p2", "+", "p4"}], ",", 
     RowBox[{"p", "-", "p3", "+", "p4"}]}], "}"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*OverscriptBox[StyleBox[\"\[Xi]\",FontWeight->\"Bold\"], \"\
\[RightVector]\"]\) = \>\"", ",", 
    RowBox[{"MatrixForm", "[", "xi", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ML", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", " ", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", " ", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "4"}], "}"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "5"}], "}"}], "\[Rule]", " ", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "5"}], "}"}], "\[Rule]", " ", 
       RowBox[{"-", "1"}]}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "9"}], "}"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "7"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "10"}], "}"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "7"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "8"}], "}"}], "\[Rule]", "1"}]}], "}"}], "]"}]}], 
  ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[DoubleStruckCapitalM]\), \(L\)]\) = \>\"", ",", 
    RowBox[{"MatrixForm", "[", "ML", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MS", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "6"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], "\[Rule]", "1"}]}], "}"}], "]"}]}], 
  ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[DoubleStruckCapitalM]\), \(S\)]\) = \>\"", ",", 
    RowBox[{"MatrixForm", "[", "MS", "]"}]}], "]"}], ";", 
  RowBox[{"Equiv", "[", 
   RowBox[{
   "ML", ",", "MS", ",", "nu", ",", "p", ",", "xi", ",", "phs", ",", "all"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8340616444293175`*^9, 3.834061653749358*^9}, {
   3.834061686684244*^9, 3.8340617107709255`*^9}, {3.8371267885364122`*^9, 
   3.8371267986586056`*^9}, {3.837165310617135*^9, 3.8371653210366197`*^9}, 
   3.8371660550388813`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"19f5ebba-1e79-4604-ab38-a6616205cd7f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", 
   StyleBox["Symbolic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["computation",
    FontColor->RGBColor[1, 0, 0]]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8371663125220103`*^9, 3.8371663175836463`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[107]:=",ExpressionUUID->"6863eda2-c41b-45d7-8a9a-11f3247dc171"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "End"}], " ", "of", " ", "Luttinger"}], "-", "Ward", 
   "-", "Skeleton", " ", "-", " ", 
   RowBox[{
   "Copyright", " ", "\[Copyright]", " ", "2021", " ", "by", " ", "Behnam", 
    " ", "Farid"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840199720862684`*^9, 3.784019976007885*^9}, {
  3.7840213761591387`*^9, 3.7840213816892815`*^9}, {3.784023576483672*^9, 
  3.7840235899512854`*^9}, {3.832244862259401*^9, 3.8322448699919386`*^9}, {
  3.836442183113248*^9, 3.8364421839725943`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->
  "In[108]:=",ExpressionUUID->"32052f20-a09e-4553-9d9c-bcefaa605618"]
},
WindowSize->{1026.6, 606.6},
WindowMargins->{{
  Automatic, 50.700000000000045`}, {-17.399999999999977`, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.32, 841.92}},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"15317170-c5fb-44be-8b83-1bbeba83f656"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 7825, 182, 258, "Input",ExpressionUUID->"4151bd0b-f06c-4de7-8810-f92b7c9378b0"],
Cell[8385, 204, 253, 4, 44, "Input",ExpressionUUID->"03b740fe-79e6-41f1-bb85-20894a84fc46"],
Cell[CellGroupData[{
Cell[8663, 212, 336, 8, 28, "Input",ExpressionUUID->"d2576823-2def-4957-8a8b-6b1b6d0faa06"],
Cell[9002, 222, 344, 6, 41, "Output",ExpressionUUID->"18730845-1522-4070-84b6-6452c9cb5b18"]
}, Open  ]],
Cell[9361, 231, 289, 5, 44, "Input",ExpressionUUID->"c67828be-04ab-486b-bbc1-ea0568452d2d"],
Cell[9653, 238, 1430, 38, 28, "Input",ExpressionUUID->"9c93432d-6323-4064-a14c-e19ec120a08f"],
Cell[11086, 278, 1018, 23, 48, "Input",ExpressionUUID->"d16be3e5-c2a9-4abd-9955-ce4f1ab2f7a4"],
Cell[12107, 303, 512, 10, 28, "Input",ExpressionUUID->"c860fc87-3669-41c0-a1dd-040f5698f040"],
Cell[12622, 315, 1267, 38, 68, "Input",ExpressionUUID->"e757012e-d380-4f66-9d9c-d9a0961d2cb7"],
Cell[13892, 355, 363, 7, 28, "Input",ExpressionUUID->"138b5393-8bbd-46c2-8493-00689f1118d4"],
Cell[14258, 364, 495, 11, 28, "Input",ExpressionUUID->"fdec9230-474d-41c8-b2b7-ebc364b7d302"],
Cell[14756, 377, 563, 11, 28, "Input",ExpressionUUID->"be14f68c-2d2b-4ebd-8778-f922cc1e8cdd"],
Cell[15322, 390, 2345, 59, 163, "Input",ExpressionUUID->"3adea1b2-39cd-4fff-8a4b-918b0edb0283"],
Cell[17670, 451, 461, 9, 28, "Input",ExpressionUUID->"488d2313-e82b-47c1-970a-b512031134ed"],
Cell[18134, 462, 12312, 310, 527, "Input",ExpressionUUID->"16e4c868-6e9e-4e52-a951-1856572ad4e5"],
Cell[30449, 774, 3997, 84, 201, "Input",ExpressionUUID->"c00beb68-6602-4bd9-8c8e-701e3048c919"],
Cell[34449, 860, 262, 5, 28, "Input",ExpressionUUID->"5b139fc6-a83c-4a8d-9724-cfecf68d476a"],
Cell[34714, 867, 472, 9, 28, "Input",ExpressionUUID->"c2d992b0-1e44-418d-b2ce-c49132e5067e"],
Cell[35189, 878, 1182, 21, 28, "Input",ExpressionUUID->"b3a402c2-223a-4503-8e5e-f68f3cee1e92"],
Cell[36374, 901, 2659, 56, 67, "Input",ExpressionUUID->"066de7b9-dfba-46d1-93ff-30ead19de6c4"],
Cell[39036, 959, 2469, 52, 67, "Input",ExpressionUUID->"d7324737-729c-4409-a875-179f2a2a9f08"],
Cell[41508, 1013, 2524, 57, 67, "Input",ExpressionUUID->"462831ad-330e-4de1-9eed-f317c894c6e5"],
Cell[44035, 1072, 520, 10, 28, "Input",ExpressionUUID->"a3b235a9-b0fb-4804-b748-c1b3af51bbd8"],
Cell[44558, 1084, 564, 12, 30, "Input",ExpressionUUID->"f2521eab-cc80-44ba-b6f3-2980c1f49bfc"],
Cell[45125, 1098, 2295, 62, 145, "Input",ExpressionUUID->"1c38a948-6ac4-4413-a592-c40dba3f2c6f"],
Cell[47423, 1162, 857, 18, 28, "Input",ExpressionUUID->"19ee872d-03d4-408f-be50-b0e119373d0f"],
Cell[48283, 1182, 372, 7, 28, "Input",ExpressionUUID->"d1b34125-deaa-47f9-9510-7bb0345f573a"],
Cell[48658, 1191, 2224, 62, 105, "Input",ExpressionUUID->"ef3aa3cd-1c83-404e-98d7-32eeb27b8eff"],
Cell[50885, 1255, 585, 14, 28, "Input",ExpressionUUID->"aa8936f0-41ee-4454-8eab-0542a7d2743d"],
Cell[51473, 1271, 616, 14, 30, "Input",ExpressionUUID->"1ec9f866-bb09-4abc-9072-6b36b426bced"],
Cell[52092, 1287, 2321, 64, 105, "Input",ExpressionUUID->"70aab803-ed88-46b6-8a10-d77992ad229f"],
Cell[54416, 1353, 844, 18, 28, "Input",ExpressionUUID->"2fc5169c-5b50-4135-8bb2-6b0f0d897611"],
Cell[55263, 1373, 515, 10, 28, "Input",ExpressionUUID->"2384da47-a0bb-469a-9de5-dec00cdc0ff9"],
Cell[55781, 1385, 1019, 21, 67, "Input",ExpressionUUID->"6283850d-1a18-494f-894a-bf15c7ef208f"],
Cell[56803, 1408, 17861, 474, 800, "Input",ExpressionUUID->"18020e0e-5268-48a8-a116-c6d2ebaabb17"],
Cell[74667, 1884, 1182, 27, 49, "Input",ExpressionUUID->"6ef26480-2c00-4294-835f-16a55b080605"],
Cell[75852, 1913, 5738, 142, 144, "Input",ExpressionUUID->"379be3e8-0be1-4607-a186-5867ae5ea2a3"],
Cell[81593, 2057, 1161, 22, 28, "Input",ExpressionUUID->"0d3fd8c9-376b-4fc5-a7ef-b466570b5f70"],
Cell[82757, 2081, 975, 22, 48, "Input",ExpressionUUID->"387cd42b-8788-4563-afea-c1b72439449b"],
Cell[83735, 2105, 431, 10, 28, "Input",ExpressionUUID->"7213ad24-24e2-4c45-a718-b8139051ea2b"],
Cell[84169, 2117, 717, 18, 28, "Input",ExpressionUUID->"8a6eb000-1f4d-48ba-9bce-0bc64f64c02c"],
Cell[84889, 2137, 726, 18, 28, "Input",ExpressionUUID->"180893ff-cb7c-4235-9dab-6d2460660fdb"],
Cell[85618, 2157, 2447, 53, 145, "Input",ExpressionUUID->"ad0905b5-6507-4128-a4ed-4c109b54f813"],
Cell[88068, 2212, 2003, 49, 105, "Input",ExpressionUUID->"d89cfe4a-b304-4dfa-915d-1f50cb837de7"],
Cell[90074, 2263, 1820, 41, 105, "Input",ExpressionUUID->"2c55a1d2-ae18-48a1-b88d-f5754468b40d"],
Cell[91897, 2306, 3507, 87, 182, "Input",ExpressionUUID->"debcf850-79f5-4363-8111-7753c54571b7"],
Cell[95407, 2395, 1769, 37, 105, "Input",ExpressionUUID->"fbffd2c1-cc76-4dd9-bc87-734153127cea"],
Cell[97179, 2434, 295, 8, 28, "Input",ExpressionUUID->"05a3e7fd-cf0a-4dc3-ae86-3ab7da7432cd"],
Cell[97477, 2444, 3268, 85, 163, "Input",ExpressionUUID->"586e1bea-6d2f-4f81-87d3-6ff6418d1a1a"],
Cell[100748, 2531, 2540, 53, 111, "Input",ExpressionUUID->"b86aeecc-0489-4e89-a119-529dcdf146e4"],
Cell[103291, 2586, 791, 15, 28, "Input",ExpressionUUID->"1e38f34e-95f5-4fee-bb1d-333cf58772e3"],
Cell[104085, 2603, 6789, 165, 297, "Input",ExpressionUUID->"7c0ffb81-166a-4791-b3fc-195ab808eac4"],
Cell[110877, 2770, 1972, 42, 127, "Input",ExpressionUUID->"e6f02b57-a7b0-42f2-8e47-5ebac0a064b9"],
Cell[112852, 2814, 1399, 26, 28, "Input",ExpressionUUID->"cd71a6be-a99a-420a-b97c-6783f7404669"],
Cell[114254, 2842, 521, 14, 28, "Input",ExpressionUUID->"2127c9e4-304f-4d1c-81b3-f5ec029bae1e"],
Cell[114778, 2858, 797, 15, 28, "Input",ExpressionUUID->"cb79626a-4e5b-404c-b853-549e039d0db6"],
Cell[115578, 2875, 2615, 75, 105, "Input",ExpressionUUID->"f4ae1fc5-a5b4-45b2-90d1-8b3fd2f4f311"],
Cell[118196, 2952, 154, 2, 28, "Input",ExpressionUUID->"f3cf4f71-e079-4369-b466-c88f344af2a6"],
Cell[118353, 2956, 339, 7, 28, "Input",ExpressionUUID->"070d5191-5340-4c39-860b-64cccf74a4da"],
Cell[118695, 2965, 1171, 23, 34, "Input",ExpressionUUID->"f6e53f2f-11e4-4545-b7c1-e94278019526"],
Cell[119869, 2990, 591, 15, 34, "Input",ExpressionUUID->"be058835-d518-4f56-b8e6-e4e0b2067918"],
Cell[120463, 3007, 1017, 26, 67, "Input",ExpressionUUID->"e6d6c654-496c-4df4-bf05-7033b85395bc"],
Cell[121483, 3035, 829, 20, 52, "Input",ExpressionUUID->"f67a2584-018d-4007-9840-a269b1908250"],
Cell[122315, 3057, 593, 15, 34, "Input",ExpressionUUID->"62c7672b-ed0e-40bb-8c30-d6b50dbdb695"],
Cell[122911, 3074, 448, 10, 28, "Input",ExpressionUUID->"10d27b02-6870-4c67-a193-0644da93b2b0"],
Cell[123362, 3086, 4316, 109, 163, "Input",ExpressionUUID->"bf7d1558-7999-4ba7-920e-ec856c74828a"],
Cell[127681, 3197, 893, 24, 52, "Input",ExpressionUUID->"76100fb7-2706-46b6-9a5f-3fc8ce703e6c"],
Cell[128577, 3223, 595, 15, 34, "Input",ExpressionUUID->"f9ad9b1b-4801-48ba-8f5a-d07dad1ae21b"],
Cell[129175, 3240, 499, 11, 28, "Input",ExpressionUUID->"4d3f80ae-4a5e-4030-8d66-c85d9a0c8e1a"],
Cell[129677, 3253, 950, 17, 28, "Input",ExpressionUUID->"136891a0-f56c-4291-821a-1713db767458"],
Cell[130630, 3272, 1622, 48, 105, "Input",ExpressionUUID->"73cf96b2-5895-4228-b959-ad1a9261b683"],
Cell[132255, 3322, 848, 15, 28, "Input",ExpressionUUID->"9ed3108c-7ee8-4b9b-af79-c72e87d475b1"],
Cell[133106, 3339, 2092, 58, 86, "Input",ExpressionUUID->"8047bc2e-7a7e-4d8c-ae42-79ff20d3a468"],
Cell[135201, 3399, 321, 6, 28, "Input",ExpressionUUID->"54c85d5b-b708-4334-bfab-94b291019dad"],
Cell[135525, 3407, 569, 10, 28, "Input",ExpressionUUID->"963a7961-06e3-48fe-8f44-aaca61b0188b"],
Cell[136097, 3419, 2004, 42, 86, "Input",ExpressionUUID->"c5620d64-e168-4ad4-801f-7a131aba3a6b"],
Cell[138104, 3463, 849, 15, 28, "Input",ExpressionUUID->"2928146e-5e09-4458-9ac8-be9d25480b19"],
Cell[138956, 3480, 5229, 138, 165, "Input",ExpressionUUID->"5ffbb5a2-a330-4327-a398-aa3bb601c2a3"],
Cell[144188, 3620, 312, 7, 28, "Input",ExpressionUUID->"c5177da9-17b5-4e45-acf2-d48ca2e06062"],
Cell[144503, 3629, 857, 22, 31, "Input",ExpressionUUID->"9e67557d-00c8-4457-b11b-61232f454894"],
Cell[145363, 3653, 260, 5, 28, "Input",ExpressionUUID->"62f860dd-412b-451a-86ba-6b26538a8415"],
Cell[145626, 3660, 2293, 43, 105, "Input",ExpressionUUID->"36626d52-cb7b-4ba1-8c3c-6dd8442148d2"],
Cell[147922, 3705, 1273, 34, 48, "Input",ExpressionUUID->"7cd6bb9f-5ce0-44d6-9cae-d05aa4629b2d"],
Cell[149198, 3741, 837, 20, 28, "Input",ExpressionUUID->"7e52060a-636f-44b1-8cc5-a286810e0e82"],
Cell[150038, 3763, 8980, 248, 317, "Input",ExpressionUUID->"6decbbbd-0045-47c5-988e-5352688b7f32"],
Cell[159021, 4013, 10846, 253, 450, "Input",ExpressionUUID->"434e39c1-f4d3-4f5f-b5e2-07d3c62c6999"],
Cell[169870, 4268, 3851, 87, 182, "Input",ExpressionUUID->"def01260-250f-419a-8649-233b335ef74b"],
Cell[173724, 4357, 7414, 199, 335, "Input",ExpressionUUID->"5467deb7-1241-457f-9257-847367730ee4"],
Cell[181141, 4558, 211, 3, 28, "Input",ExpressionUUID->"1c2e209f-989f-4da8-9254-66556f4b1d2f"],
Cell[181355, 4563, 784, 19, 48, "Input",ExpressionUUID->"fe6fa568-78e1-42ef-a98f-752d2ed6940f"],
Cell[182142, 4584, 236, 4, 28, "Input",ExpressionUUID->"5c7b8811-e933-4436-a6f9-3783793f8fce"],
Cell[182381, 4590, 8446, 212, 335, "Input",ExpressionUUID->"748d8be9-08a2-4d62-9f68-b56ebed13e7e"],
Cell[190830, 4804, 211, 3, 28, "Input",ExpressionUUID->"4873409d-509a-41eb-a5d3-cb711bf3a9f9"],
Cell[191044, 4809, 783, 19, 48, "Input",ExpressionUUID->"d097159e-b222-4045-ac44-9ada07dad96f"],
Cell[191830, 4830, 238, 4, 28, "Input",ExpressionUUID->"ff63c5c8-b5bc-496e-99a3-d7fcc8934c7d"],
Cell[192071, 4836, 911, 22, 28, "Input",ExpressionUUID->"8fee396d-318a-4bc1-a83c-8dde47905be5"],
Cell[192985, 4860, 20356, 472, 914, "Input",ExpressionUUID->"511b3dfe-d9d4-4022-91f0-1bb0d5bcdb43"],
Cell[213344, 5334, 420, 9, 28, "Input",ExpressionUUID->"9710e26d-5931-4c6e-b51c-c0ae99403cb5"],
Cell[213767, 5345, 1089, 30, 30, "Input",ExpressionUUID->"af73c7f5-4235-4673-baf3-a2466a796c1d"],
Cell[214859, 5377, 3954, 112, 230, "Input",ExpressionUUID->"4a33caf4-d64c-4d71-8001-10f1381dcd39"],
Cell[218816, 5491, 1045, 30, 30, "Input",ExpressionUUID->"df6ff220-3d03-4ab6-926f-fb2dbc476287"],
Cell[219864, 5523, 5770, 169, 249, "Input",ExpressionUUID->"19f5ebba-1e79-4604-ab38-a6616205cd7f"],
Cell[225637, 5694, 459, 12, 44, "Input",ExpressionUUID->"6863eda2-c41b-45d7-8a9a-11f3247dc171"],
Cell[226099, 5708, 695, 15, 44, "Input",ExpressionUUID->"32052f20-a09e-4553-9d9c-bcefaa605618"]
}
]
*)


